Antenna subtraction at NNLO with identified hadrons

We extend the antenna subtraction method to include hadron fragmentation processes up to next-to-next-to-leading order (NNLO) in QCD in $e^+e^-$ collisions. To handle collinear singularities associated with the fragmentation process, we introduce fragmentation antenna functions in final-final kinematics with associated phase space mappings. These antenna functions are integrated over the relevant phase spaces, retaining their dependence on the momentum fraction of the fragmenting parton. The integrated antenna functions are cross-checked against the known NNLO coefficient functions for identified hadron production from $\gamma^*/Z^* \to q\bar{q}$ and $H \to gg$ processes.

==> anc/X31FRAG.inc <==
**
** Integrated one-loop three-parton antenna functions, see Table 2
** 
** H(R(...),z) are the harmonic polylogarithms
** Dd([1-z]) is \delta(1-z)
** Dn(n,[1-z]) is \mathcal{D}_n(1-z), see (5.6)
**
** T. Gehrmann, G. Stagnitto
** 

id gA31   = (  + e^-3 * (  - 1 + z^-1 + 1/2*z )

       + e^-2 * (  - 11/3 + 11/3*z^-1 + 7/3*z + 4*H(R(0),z) - 4*H(R(0),z)*z^-1
          - 2*H(R(0),z)*z - H(R(1),z) + H(R(1),z)*z^-1 + 1/2*H(R(1),z)*z )

       + e^-1 * (  - 1/4 - 7/6*z^-1*pi^2 + 7/6*pi^2 + 4*z - 7/12*z*pi^2 + 22/3
         *H(R(0),z) - 22/3*H(R(0),z)*z^-1 - 17/3*H(R(0),z)*z - 16*H(R(0,0),z)
          + 16*H(R(0,0),z)*z^-1 + 8*H(R(0,0),z)*z + 4*H(R(0,1),z) - 4*H(R(0,1)
         ,z)*z^-1 - 2*H(R(0,1),z)*z - 11/3*H(R(1),z) + 11/3*H(R(1),z)*z^-1 + 7/
         3*H(R(1),z)*z + 3*H(R(1,0),z) - 3*H(R(1,0),z)*z^-1 - 3/2*H(R(1,0),z)*
         z - H(R(1,1),z) + H(R(1,1),z)*z^-1 + 1/2*H(R(1,1),z)*z )

       - 1/2 - 56/3*z^-1*zeta3 - 11/12*z^-1*pi^2 + 56/3*zeta3 + 11/12*pi^2 + 
         227/12*z - 28/3*z*zeta3 - 25/24*z*pi^2 + 3/4*H(R(0),z) + 14/3*H(R(0),
         z)*z^-1*pi^2 - 14/3*H(R(0),z)*pi^2 - 15*H(R(0),z)*z + 7/3*H(R(0),z)*z
         *pi^2 - 44/3*H(R(0,0),z) + 44/3*H(R(0,0),z)*z^-1 + 46/3*H(R(0,0),z)*z
          + 64*H(R(0,0,0),z) - 64*H(R(0,0,0),z)*z^-1 - 32*H(R(0,0,0),z)*z - 16
         *H(R(0,0,1),z) + 16*H(R(0,0,1),z)*z^-1 + 8*H(R(0,0,1),z)*z + 22/3*H(
         R(0,1),z) - 22/3*H(R(0,1),z)*z^-1 - 17/3*H(R(0,1),z)*z - 12*H(R(0,1,0
         ),z) + 12*H(R(0,1,0),z)*z^-1 + 6*H(R(0,1,0),z)*z + 4*H(R(0,1,1),z) - 
         4*H(R(0,1,1),z)*z^-1 - 2*H(R(0,1,1),z)*z - 1/4*H(R(1),z) - H(R(1),z)*
         z^-1*pi^2 + H(R(1),z)*pi^2 + 4*H(R(1),z)*z - 1/2*H(R(1),z)*z*pi^2 + 
         25/3*H(R(1,0),z) - 22/3*H(R(1,0),z)*z^-1 - 17/3*H(R(1,0),z)*z - 9*H(
         R(1,0,0),z) + 9*H(R(1,0,0),z)*z^-1 + 9/2*H(R(1,0,0),z)*z + 3*H(R(1,0,
         1),z) - 3*H(R(1,0,1),z)*z^-1 - 3/2*H(R(1,0,1),z)*z - 11/3*H(R(1,1),z)
          + 11/3*H(R(1,1),z)*z^-1 + 7/3*H(R(1,1),z)*z + H(R(1,1,0),z) - H(R(1,
         1,0),z)*z^-1 - 1/2*H(R(1,1,0),z)*z - H(R(1,1,1),z) + H(R(1,1,1),z)*
         z^-1 + 1/2*H(R(1,1,1),z)*z );

id gA31t  = (  + e^-2 * (  - H(R(1),z) + H(R(1),z)*z^-1 + 1/2*H(R(1),z)*z )

       + e^-1 * ( 1/4 + 2*H(R(0,1),z) - 2*H(R(0,1),z)*z^-1 - H(R(0,1),z)*z + 1/
         2*H(R(1),z)*z + 3*H(R(1,0),z) - 3*H(R(1,0),z)*z^-1 - 3/2*H(R(1,0),z)*
         z - 3*H(R(1,1),z) + 3*H(R(1,1),z)*z^-1 + 3/2*H(R(1,1),z)*z )

       + 3/2 - 5/4*z - 3/4*H(R(0),z) + H(R(0),z)*z - 4*H(R(0,0,1),z) + 4*H(R(0
         ,0,1),z)*z^-1 + 2*H(R(0,0,1),z)*z - H(R(0,1),z)*z - 8*H(R(0,1,0),z)
          + 6*H(R(0,1,0),z)*z^-1 + 4*H(R(0,1,0),z)*z + 6*H(R(0,1,1),z) - 6*H(
         R(0,1,1),z)*z^-1 - 3*H(R(0,1,1),z)*z + 1/4*H(R(1),z) - H(R(1),z)*z^-1
          - H(R(1),z)*z^-1*pi^2 + H(R(1),z)*pi^2 + 4*H(R(1),z)*z - 1/2*H(R(1),
         z)*z*pi^2 + H(R(1,0),z) - 2*H(R(1,0),z)*z - 9*H(R(1,0,0),z) + 9*H(R(1
         ,0,0),z)*z^-1 + 9/2*H(R(1,0,0),z)*z + 7*H(R(1,0,1),z) - 7*H(R(1,0,1),
         z)*z^-1 - 7/2*H(R(1,0,1),z)*z + 3/2*H(R(1,1),z)*z + 5*H(R(1,1,0),z)
          - 7*H(R(1,1,0),z)*z^-1 - 5/2*H(R(1,1,0),z)*z - 7*H(R(1,1,1),z) + 7*
         H(R(1,1,1),z)*z^-1 + 7/2*H(R(1,1,1),z)*z );

id gA31h  = (  + e^-2 * ( 2/3 - 2/3*z^-1 - 1/3*z )

       + e^-1 * (  - 4/3*H(R(0),z) + 4/3*H(R(0),z)*z^-1 + 2/3*H(R(0),z)*z + 2/
         3*H(R(1),z) - 2/3*H(R(1),z)*z^-1 - 1/3*H(R(1),z)*z )

       + 1/6*z^-1*pi^2 - 1/6*pi^2 - 2/3*z + 1/12*z*pi^2 + 8/3*H(R(0,0),z) - 8/
         3*H(R(0,0),z)*z^-1 - 4/3*H(R(0,0),z)*z - 4/3*H(R(0,1),z) + 4/3*H(R(0,
         1),z)*z^-1 + 2/3*H(R(0,1),z)*z - 4/3*H(R(1,0),z) + 4/3*H(R(1,0),z)*
         z^-1 + 2/3*H(R(1,0),z)*z + 2/3*H(R(1,1),z) - 2/3*H(R(1,1),z)*z^-1 - 1/
         3*H(R(1,1),z)*z );

id qA31   = (  + e^-4 * (  - 1/4*Dd([1-z]) )

       + e^-3 * (  - 1/4 - 1/4*z - 53/24*Dd([1-z]) + 1/2*Dn(0,[1-z]) )

       + e^-2 * (  - 23/12 - 5/12*z + 3/4*H(R(0),z) - 3/2*H(R(0),z)*[1-z]^-1
          + 3/4*H(R(0),z)*z - 1/2*H(R(1),z) - 1/2*H(R(1),z)*z - 43/16*Dd([1-z]
         ) + 5/24*Dd([1-z])*pi^2 + 31/12*Dn(0,[1-z]) - Dn(1,[1-z]) )

       + e^-1 * (  - 121/24 - 1/12*pi^2*[1-z]^-1 + 1/4*pi^2 + 11/4*z + 1/4*z*
         pi^2 + 29/6*H(R(0),z) - 71/12*H(R(0),z)*[1-z]^-1 + 1/3*H(R(0),z)*z - 
         9/4*H(R(0,0),z) + 9/2*H(R(0,0),z)*[1-z]^-1 - 9/4*H(R(0,0),z)*z + 5/4*
         H(R(0,1),z) - 5/2*H(R(0,1),z)*[1-z]^-1 + 5/4*H(R(0,1),z)*z - 35/12*H(
         R(1),z) + 1/12*H(R(1),z)*z + 3/2*H(R(1,0),z) - 3*H(R(1,0),z)*[1-z]^-1
          + 3/2*H(R(1,0),z)*z - H(R(1,1),z) - H(R(1,1),z)*z - 167/24*Dd([1-z])
          + 7/6*Dd([1-z])*zeta3 + 37/48*Dd([1-z])*pi^2 + 4*Dn(0,[1-z]) - 5/12*
         Dn(0,[1-z])*pi^2 - 10/3*Dn(1,[1-z]) + Dn(2,[1-z]) )

       - 65/6 - 2*zeta3*[1-z]^-1 + 13/6*zeta3 - 1/8*pi^2*[1-z]^-1 + 59/48*pi^2
          + 145/24*z + 13/6*z*zeta3 - 13/48*z*pi^2 + 293/24*H(R(0),z) - 10*H(
         R(0),z)*[1-z]^-1 + 3/2*H(R(0),z)*pi^2*[1-z]^-1 - 3/4*H(R(0),z)*pi^2
          - 7*H(R(0),z)*z - 3/4*H(R(0),z)*z*pi^2 - 38/3*H(R(0,0),z) + 169/12*
         H(R(0,0),z)*[1-z]^-1 + 5/6*H(R(0,0),z)*z + 27/4*H(R(0,0,0),z) - 27/2*
         H(R(0,0,0),z)*[1-z]^-1 + 27/4*H(R(0,0,0),z)*z + 16*H(R(0,0,0,0),z)*
         Dd([1-z]) - 13/4*H(R(0,0,1),z) + 13/2*H(R(0,0,1),z)*[1-z]^-1 - 13/4*
         H(R(0,0,1),z)*z + 41/6*H(R(0,1),z) - 89/12*H(R(0,1),z)*[1-z]^-1 - 2/3
         *H(R(0,1),z)*z - 13/4*H(R(0,1,0),z) + 13/2*H(R(0,1,0),z)*[1-z]^-1 - 
         13/4*H(R(0,1,0),z)*z + 9/4*H(R(0,1,1),z) - 9/2*H(R(0,1,1),z)*[1-z]^-1
          + 9/4*H(R(0,1,1),z)*z - 205/24*H(R(1),z) - 1/6*H(R(1),z)*pi^2*
         [1-z]^-1 + 1/2*H(R(1),z)*pi^2 + 9/2*H(R(1),z)*z + 1/2*H(R(1),z)*z*
         pi^2 + 22/3*H(R(1,0),z) - 49/6*H(R(1,0),z)*[1-z]^-1 - 1/6*H(R(1,0),z)
         *z - 9/2*H(R(1,0,0),z) + 9*H(R(1,0,0),z)*[1-z]^-1 - 9/2*H(R(1,0,0),z)
         *z + 5/2*H(R(1,0,1),z) - 5*H(R(1,0,1),z)*[1-z]^-1 + 5/2*H(R(1,0,1),z)
         *z - 59/12*H(R(1,1),z) + 13/12*H(R(1,1),z)*z + 3*H(R(1,1,0),z) - 6*H(
         R(1,1,0),z)*[1-z]^-1 + 3*H(R(1,1,0),z)*z - 2*H(R(1,1,1),z) - 2*H(R(1,
         1,1),z)*z - 773/48*Dd([1-z]) + 217/36*Dd([1-z])*zeta3 + 23/16*Dd(
         [1-z])*pi^2 - 67/1440*Dd([1-z])*pi^4 + 257/24*Dn(0,[1-z]) - 7/3*Dn(0,
         [1-z])*zeta3 - 13/12*Dn(0,[1-z])*pi^2 - 53/8*Dn(1,[1-z]) + 5/6*Dn(1,
         [1-z])*pi^2 + 29/12*Dn(2,[1-z]) - 2/3*Dn(3,[1-z]) );

id qA31t  = (  + e^-2 * ( 1/4*H(R(0),z) - 1/2*H(R(0),z)*[1-z]^-1 + 1/4*H(R(0),
         z)*z - 5/16*Dd([1-z]) + 1/12*Dd([1-z])*pi^2 )

       + e^-1 * (  - 1/2 + 1/12*pi^2*[1-z]^-1 + 1/24*pi^2 + 3/8*z + 1/24*z*
         pi^2 + H(R(0),z) - 3/4*H(R(0),z)*[1-z]^-1 - 1/2*H(R(0),z)*z - 7/4*H(
         R(0,0),z) + 7/2*H(R(0,0),z)*[1-z]^-1 - 7/4*H(R(0,0),z)*z + 1/4*H(R(0,
         1),z) - 1/2*H(R(0,1),z)*[1-z]^-1 + 1/4*H(R(0,1),z)*z - 5/4*Dd([1-z])
          + 5/2*Dd([1-z])*zeta3 + 5/8*Dn(0,[1-z]) - 1/6*Dn(0,[1-z])*pi^2 )

       - 19/8 + 5/2*zeta3 - 1/8*pi^2*[1-z]^-1 + 1/6*pi^2 + 7/2*z + 5/2*z*zeta3
          - 1/12*z*pi^2 + 11/8*H(R(0),z) - 7/4*H(R(0),z)*[1-z]^-1 + 5/6*H(R(0)
         ,z)*pi^2*[1-z]^-1 - 5/12*H(R(0),z)*pi^2 - 15/4*H(R(0),z)*z - 5/12*H(
         R(0),z)*z*pi^2 - 17/2*H(R(0,0),z) + 27/4*H(R(0,0),z)*[1-z]^-1 + 2*H(
         R(0,0),z)*z + 37/4*H(R(0,0,0),z) - 37/2*H(R(0,0,0),z)*[1-z]^-1 + 37/4
         *H(R(0,0,0),z)*z + 16*H(R(0,0,0,0),z)*Dd([1-z]) - 7/4*H(R(0,0,1),z)
          + 7/2*H(R(0,0,1),z)*[1-z]^-1 - 7/4*H(R(0,0,1),z)*z + H(R(0,1),z) - 3/
         4*H(R(0,1),z)*[1-z]^-1 - 1/2*H(R(0,1),z)*z - 7/4*H(R(0,1,0),z) + 5/2*
         H(R(0,1,0),z)*[1-z]^-1 - 7/4*H(R(0,1,0),z)*z + 1/4*H(R(0,1,1),z) - 1/
         2*H(R(0,1,1),z)*[1-z]^-1 + 1/4*H(R(0,1,1),z)*z - 3/2*H(R(1),z) + 1/3*
         H(R(1),z)*pi^2*[1-z]^-1 - 3/8*H(R(1),z)*z - H(R(1,0),z) - 3/2*H(R(1,0
         ),z)*[1-z]^-1 - 1/2*H(R(1,0),z)*z - 3/2*H(R(1,1,0),z) + 2*H(R(1,1,0),
         z)*[1-z]^-1 - 3/2*H(R(1,1,0),z)*z - 61/16*Dd([1-z]) + 25/96*Dd([1-z])
         *pi^2 + 1/60*Dd([1-z])*pi^4 + 5/2*Dn(0,[1-z]) - 5*Dn(0,[1-z])*zeta3
          - 5/4*Dn(1,[1-z]) + 1/3*Dn(1,[1-z])*pi^2 );

id qA31h  = (  + e^-3 * ( 1/3*Dd([1-z]) )

       + e^-2 * ( 1/6 + 1/6*z + 1/4*Dd([1-z]) - 1/3*Dn(0,[1-z]) )

       + e^-1 * ( 5/12 - 1/4*z - 1/3*H(R(0),z) + 2/3*H(R(0),z)*[1-z]^-1 - 1/3*
         H(R(0),z)*z + 1/6*H(R(1),z) + 1/6*H(R(1),z)*z + 7/12*Dd([1-z]) - 1/12
         *Dd([1-z])*pi^2 - 1/4*Dn(0,[1-z]) + 1/3*Dn(1,[1-z]) )

       + 7/12 - 1/24*pi^2 - 5/12*z - 1/24*z*pi^2 - 5/6*H(R(0),z) + 1/2*H(R(0),
         z)*[1-z]^-1 + 1/2*H(R(0),z)*z + 2/3*H(R(0,0),z) - 4/3*H(R(0,0),z)*
         [1-z]^-1 + 2/3*H(R(0,0),z)*z - 1/3*H(R(0,1),z) + 2/3*H(R(0,1),z)*
         [1-z]^-1 - 1/3*H(R(0,1),z)*z + 5/12*H(R(1),z) - 1/4*H(R(1),z)*z - 1/3
         *H(R(1,0),z) + 2/3*H(R(1,0),z)*[1-z]^-1 - 1/3*H(R(1,0),z)*z + 1/6*H(
         R(1,1),z) + 1/6*H(R(1,1),z)*z + 7/6*Dd([1-z]) - 7/9*Dd([1-z])*zeta3
          - 1/16*Dd([1-z])*pi^2 - 7/12*Dn(0,[1-z]) + 1/12*Dn(0,[1-z])*pi^2 + 1/
         4*Dn(1,[1-z]) - 1/6*Dn(2,[1-z]) );

id qD31   = (  + e^-4 * (  - 1/2*Dd([1-z]) )

       + e^-3 * (  - 1/2 - 1/2*z - 55/12*Dd([1-z]) + Dn(0,[1-z]) )

       + e^-2 * (  - 25/6 - 19/6*z - 1/3*z^2 + 2*H(R(0),z) - 4*H(R(0),z)*
         [1-z]^-1 + 2*H(R(0),z)*z - H(R(1),z) - H(R(1),z)*z - 85/12*Dd([1-z])
          + 7/12*Dd([1-z])*pi^2 + 11/2*Dn(0,[1-z]) - 2*Dn(1,[1-z]) )

       + e^-1 * (  - 455/36 + 7/12*pi^2 - 287/36*z + 7/12*z*pi^2 - 14/9*z^2 + 
         13*H(R(0),z) - 44/3*H(R(0),z)*[1-z]^-1 + 9*H(R(0),z)*z + 4/3*H(R(0),z
         )*z^2 - 8*H(R(0,0),z) + 16*H(R(0,0),z)*[1-z]^-1 - 8*H(R(0,0),z)*z + 3
         *H(R(0,1),z) - 6*H(R(0,1),z)*[1-z]^-1 + 3*H(R(0,1),z)*z - 13/2*H(R(1)
         ,z) - 9/2*H(R(1),z)*z - 2/3*H(R(1),z)*z^2 + 3*H(R(1,0),z) - 6*H(R(1,0
         ),z)*[1-z]^-1 + 3*H(R(1,0),z)*z - 2*H(R(1,1),z) - 2*H(R(1,1),z)*z - 
         1967/108*Dd([1-z]) + 22/3*Dd([1-z])*zeta3 + 121/72*Dd([1-z])*pi^2 + 
         389/36*Dn(0,[1-z]) - 7/6*Dn(0,[1-z])*pi^2 - 22/3*Dn(1,[1-z]) + 2*Dn(2
         ,[1-z]) )

       - 3197/108 - 4*zeta3*[1-z]^-1 + 28/3*zeta3 - 11/18*pi^2*[1-z]^-1 + 229/
         72*pi^2 - 2585/108*z + 28/3*z*zeta3 + 145/72*z*pi^2 - 145/54*z^2 + 7/
         18*z^2*pi^2 + 589/18*H(R(0),z) - 523/18*H(R(0),z)*[1-z]^-1 + 14/3*H(
         R(0),z)*pi^2*[1-z]^-1 - 7/3*H(R(0),z)*pi^2 + 409/18*H(R(0),z)*z - 7/3
         *H(R(0),z)*z*pi^2 + 32/9*H(R(0),z)*z^2 - 134/3*H(R(0,0),z) + 44*H(R(0
         ,0),z)*[1-z]^-1 - 86/3*H(R(0,0),z)*z - 16/3*H(R(0,0),z)*z^2 + 32*H(R(
         0,0,0),z) - 64*H(R(0,0,0),z)*[1-z]^-1 + 32*H(R(0,0,0),z)*z + 64*H(R(0
         ,0,0,0),z)*Dd([1-z]) - 10*H(R(0,0,1),z) + 20*H(R(0,0,1),z)*[1-z]^-1
          - 10*H(R(0,0,1),z)*z + 53/3*H(R(0,1),z) - 55/3*H(R(0,1),z)*[1-z]^-1
          + 35/3*H(R(0,1),z)*z + 2*H(R(0,1),z)*z^2 - 9*H(R(0,1,0),z) + 18*H(R(
         0,1,0),z)*[1-z]^-1 - 9*H(R(0,1,0),z)*z + 5*H(R(0,1,1),z) - 10*H(R(0,1
         ,1),z)*[1-z]^-1 + 5*H(R(0,1,1),z)*z - 241/12*H(R(1),z) + 1/3*H(R(1),z
         )*pi^2*[1-z]^-1 + H(R(1),z)*pi^2 - 173/12*H(R(1),z)*z + H(R(1),z)*z*
         pi^2 - 5/2*H(R(1),z)*z^2 + 20*H(R(1,0),z) - 22*H(R(1,0),z)*[1-z]^-1
          + 10*H(R(1,0),z)*z + 4/3*H(R(1,0),z)*z^2 - 9*H(R(1,0,0),z) + 18*H(R(
         1,0,0),z)*[1-z]^-1 - 9*H(R(1,0,0),z)*z + 5*H(R(1,0,1),z) - 10*H(R(1,0
         ,1),z)*[1-z]^-1 + 5*H(R(1,0,1),z)*z - 67/6*H(R(1,1),z) - 43/6*H(R(1,1
         ),z)*z - 4/3*H(R(1,1),z)*z^2 + 4*H(R(1,1,0),z) - 8*H(R(1,1,0),z)*
         [1-z]^-1 + 4*H(R(1,1,0),z)*z - 4*H(R(1,1,1),z) - 4*H(R(1,1,1),z)*z - 
         14453/324*Dd([1-z]) + 77/6*Dd([1-z])*zeta3 + 1703/432*Dd([1-z])*pi^2
          - 43/720*Dd([1-z])*pi^4 + 3197/108*Dn(0,[1-z]) - 44/3*Dn(0,[1-z])*
         zeta3 - 22/9*Dn(0,[1-z])*pi^2 - 73/4*Dn(1,[1-z]) + 7/3*Dn(1,[1-z])*
         pi^2 + 11/2*Dn(2,[1-z]) - 4/3*Dn(3,[1-z]) );

id gD31   = (  + e^-4 * (  - 1/4*Dd([1-z]) )

       + e^-3 * (  - 3/2 + z^-1 + 3/4*z - 1/2*z^2 - 53/24*Dd([1-z]) + 1/2*Dn(0
         ,[1-z]) )

       + e^-2 * (  - 25/4 + 11/3*z^-1 + 7/4*z - 31/12*z^2 + 6*H(R(0),z) - 4*H(
         R(0),z)*z^-1 - 2*H(R(0),z)*[1-z]^-1 - 3*H(R(0),z)*z + 2*H(R(0),z)*z^2
          - 3*H(R(1),z) + 2*H(R(1),z)*z^-1 + 3/2*H(R(1),z)*z - H(R(1),z)*z^2
          - 3*Dd([1-z]) + 7/24*Dd([1-z])*pi^2 + 31/12*Dn(0,[1-z]) - Dn(1,[1-z]
         ) )

       + e^-1 * (  - 113/24 - 7/6*z^-1*pi^2 + 7/4*pi^2 - 109/24*z - 7/8*z*pi^2
          - 37/8*z^2 + 7/12*z^2*pi^2 + 14*H(R(0),z) - 22/3*H(R(0),z)*z^-1 - 20/
         3*H(R(0),z)*[1-z]^-1 - 3/2*H(R(0),z)*z + 20/3*H(R(0),z)*z^2 - 24*H(R(
         0,0),z) + 16*H(R(0,0),z)*z^-1 + 8*H(R(0,0),z)*[1-z]^-1 + 12*H(R(0,0),
         z)*z - 8*H(R(0,0),z)*z^2 + 9*H(R(0,1),z) - 6*H(R(0,1),z)*z^-1 - 3*H(
         R(0,1),z)*[1-z]^-1 - 9/2*H(R(0,1),z)*z + 3*H(R(0,1),z)*z^2 - 7*H(R(1)
         ,z) + 11/3*H(R(1),z)*z^-1 + 3/4*H(R(1),z)*z - 10/3*H(R(1),z)*z^2 + 9*
         H(R(1,0),z) - 6*H(R(1,0),z)*z^-1 - 3*H(R(1,0),z)*[1-z]^-1 - 9/2*H(R(1
         ,0),z)*z + 3*H(R(1,0),z)*z^2 - 6*H(R(1,1),z) + 4*H(R(1,1),z)*z^-1 + 3
         *H(R(1,1),z)*z - 2*H(R(1,1),z)*z^2 - 197/24*Dd([1-z]) + 11/3*Dd([1-z]
         )*zeta3 + 37/48*Dd([1-z])*pi^2 + 37/8*Dn(0,[1-z]) - 7/12*Dn(0,[1-z])*
         pi^2 - 10/3*Dn(1,[1-z]) + Dn(2,[1-z]) )

       - 973/72 - 56/3*z^-1*zeta3 - 11/12*z^-1*pi^2 - 2*zeta3*[1-z]^-1 + 28*
         zeta3 - 1/4*pi^2*[1-z]^-1 + 9/4*pi^2 - 149/24*z - 14*z*zeta3 + 23/48*
         z*pi^2 - 107/8*z^2 + 28/3*z^2*zeta3 + 4/3*z^2*pi^2 + 13*H(R(0),z) + 
         14/3*H(R(0),z)*z^-1*pi^2 - 51/4*H(R(0),z)*[1-z]^-1 + 7/3*H(R(0),z)*
         pi^2*[1-z]^-1 - 7*H(R(0),z)*pi^2 + 127/12*H(R(0),z)*z + 7/2*H(R(0),z)
         *z*pi^2 + 51/4*H(R(0),z)*z^2 - 7/3*H(R(0),z)*z^2*pi^2 - 34*H(R(0,0),z
         ) + 44/3*H(R(0,0),z)*z^-1 + 58/3*H(R(0,0),z)*[1-z]^-1 - 5*H(R(0,0),z)
         *z - 58/3*H(R(0,0),z)*z^2 + 96*H(R(0,0,0),z) - 64*H(R(0,0,0),z)*z^-1
          - 32*H(R(0,0,0),z)*[1-z]^-1 - 48*H(R(0,0,0),z)*z + 32*H(R(0,0,0),z)*
         z^2 + 32*H(R(0,0,0,0),z)*Dd([1-z]) - 30*H(R(0,0,1),z) + 20*H(R(0,0,1)
         ,z)*z^-1 + 10*H(R(0,0,1),z)*[1-z]^-1 + 15*H(R(0,0,1),z)*z - 10*H(R(0,
         0,1),z)*z^2 + 31/2*H(R(0,1),z) - 22/3*H(R(0,1),z)*z^-1 - 49/6*H(R(0,1
         ),z)*[1-z]^-1 + 1/2*H(R(0,1),z)*z + 49/6*H(R(0,1),z)*z^2 - 27*H(R(0,1
         ,0),z) + 18*H(R(0,1,0),z)*z^-1 + 9*H(R(0,1,0),z)*[1-z]^-1 + 27/2*H(R(
         0,1,0),z)*z - 9*H(R(0,1,0),z)*z^2 + 15*H(R(0,1,1),z) - 10*H(R(0,1,1),
         z)*z^-1 - 5*H(R(0,1,1),z)*[1-z]^-1 - 15/2*H(R(0,1,1),z)*z + 5*H(R(0,1
         ,1),z)*z^2 - 191/24*H(R(1),z) - 2*H(R(1),z)*z^-1*pi^2 + 1/6*H(R(1),z)
         *pi^2*[1-z]^-1 + 3*H(R(1),z)*pi^2 - 163/24*H(R(1),z)*z - 3/2*H(R(1),z
         )*z*pi^2 - 63/8*H(R(1),z)*z^2 + H(R(1),z)*z^2*pi^2 + 17*H(R(1,0),z)
          - 22/3*H(R(1,0),z)*z^-1 - 29/3*H(R(1,0),z)*[1-z]^-1 + 2*H(R(1,0),z)*
         z + 20/3*H(R(1,0),z)*z^2 - 27*H(R(1,0,0),z) + 18*H(R(1,0,0),z)*z^-1
          + 9*H(R(1,0,0),z)*[1-z]^-1 + 27/2*H(R(1,0,0),z)*z - 9*H(R(1,0,0),z)*
         z^2 + 15*H(R(1,0,1),z) - 10*H(R(1,0,1),z)*z^-1 - 5*H(R(1,0,1),z)*
         [1-z]^-1 - 15/2*H(R(1,0,1),z)*z + 5*H(R(1,0,1),z)*z^2 - 17/2*H(R(1,1)
         ,z) + 11/3*H(R(1,1),z)*z^-1 - 5/4*H(R(1,1),z)*z - 29/6*H(R(1,1),z)*
         z^2 + 12*H(R(1,1,0),z) - 8*H(R(1,1,0),z)*z^-1 - 4*H(R(1,1,0),z)*
         [1-z]^-1 - 6*H(R(1,1,0),z)*z + 4*H(R(1,1,0),z)*z^2 - 12*H(R(1,1,1),z)
          + 8*H(R(1,1,1),z)*z^-1 + 6*H(R(1,1,1),z)*z - 4*H(R(1,1,1),z)*z^2 - 
         239/12*Dd([1-z]) + 217/36*Dd([1-z])*zeta3 + 163/96*Dd([1-z])*pi^2 - 
         43/1440*Dd([1-z])*pi^4 + 317/24*Dn(0,[1-z]) - 22/3*Dn(0,[1-z])*zeta3
          - 13/12*Dn(0,[1-z])*pi^2 - 63/8*Dn(1,[1-z]) + 7/6*Dn(1,[1-z])*pi^2
          + 29/12*Dn(2,[1-z]) - 2/3*Dn(3,[1-z]) );

id qD31h  = (  + e^-3 * ( 2/3*Dd([1-z]) )

       + e^-2 * ( 1/3 + 1/3*z + 11/18*Dd([1-z]) - 2/3*Dn(0,[1-z]) )

       + e^-1 * ( 17/18 + 5/18*z + 1/9*z^2 - 2/3*H(R(0),z) + 4/3*H(R(0),z)*
         [1-z]^-1 - 2/3*H(R(0),z)*z + 1/3*H(R(1),z) + 1/3*H(R(1),z)*z + 143/
         108*Dd([1-z]) - 1/6*Dd([1-z])*pi^2 - 11/18*Dn(0,[1-z]) + 2/3*Dn(1,
         [1-z]) )

       + 38/27 - 1/12*pi^2 + 49/54*z - 1/12*z*pi^2 + 2/27*z^2 - 17/9*H(R(0),z)
          + 11/9*H(R(0),z)*[1-z]^-1 - 5/9*H(R(0),z)*z - 2/9*H(R(0),z)*z^2 + 4/
         3*H(R(0,0),z) - 8/3*H(R(0,0),z)*[1-z]^-1 + 4/3*H(R(0,0),z)*z - 2/3*H(
         R(0,1),z) + 4/3*H(R(0,1),z)*[1-z]^-1 - 2/3*H(R(0,1),z)*z + 17/18*H(R(
         1),z) + 5/18*H(R(1),z)*z + 1/9*H(R(1),z)*z^2 - 2/3*H(R(1,0),z) + 4/3*
         H(R(1,0),z)*[1-z]^-1 - 2/3*H(R(1,0),z)*z + 1/3*H(R(1,1),z) + 1/3*H(R(
         1,1),z)*z + 979/324*Dd([1-z]) - 14/9*Dd([1-z])*zeta3 - 11/72*Dd([1-z]
         )*pi^2 - 38/27*Dn(0,[1-z]) + 1/6*Dn(0,[1-z])*pi^2 + 11/18*Dn(1,[1-z])
          - 1/3*Dn(2,[1-z]) );

id gD31h  = (  + e^-3 * ( 1/3*Dd([1-z]) )

       + e^-2 * ( 1 - 2/3*z^-1 - 1/2*z + 1/3*z^2 + 1/4*Dd([1-z]) - 1/3*Dn(0,
         [1-z]) )

       + e^-1 * ( 1/3 + 5/12*z + 1/4*z^2 - 2*H(R(0),z) + 4/3*H(R(0),z)*z^-1 + 
         2/3*H(R(0),z)*[1-z]^-1 + H(R(0),z)*z - 2/3*H(R(0),z)*z^2 + H(R(1),z)
          - 2/3*H(R(1),z)*z^-1 - 1/2*H(R(1),z)*z + 1/3*H(R(1),z)*z^2 + 7/12*
         Dd([1-z]) - 1/12*Dd([1-z])*pi^2 - 1/4*Dn(0,[1-z]) + 1/3*Dn(1,[1-z]) )

       + 35/36 + 1/6*z^-1*pi^2 - 1/4*pi^2 + 1/12*z + 1/8*z*pi^2 + 3/4*z^2 - 1/
         12*z^2*pi^2 - 3/4*H(R(0),z) + 1/2*H(R(0),z)*[1-z]^-1 - 5/6*H(R(0),z)*
         z - 1/2*H(R(0),z)*z^2 + 4*H(R(0,0),z) - 8/3*H(R(0,0),z)*z^-1 - 4/3*H(
         R(0,0),z)*[1-z]^-1 - 2*H(R(0,0),z)*z + 4/3*H(R(0,0),z)*z^2 - 2*H(R(0,
         1),z) + 4/3*H(R(0,1),z)*z^-1 + 2/3*H(R(0,1),z)*[1-z]^-1 + H(R(0,1),z)
         *z - 2/3*H(R(0,1),z)*z^2 + 1/3*H(R(1),z) + 5/12*H(R(1),z)*z + 1/4*H(
         R(1),z)*z^2 - 2*H(R(1,0),z) + 4/3*H(R(1,0),z)*z^-1 + 2/3*H(R(1,0),z)*
         [1-z]^-1 + H(R(1,0),z)*z - 2/3*H(R(1,0),z)*z^2 + H(R(1,1),z) - 2/3*H(
         R(1,1),z)*z^-1 - 1/2*H(R(1,1),z)*z + 1/3*H(R(1,1),z)*z^2 + 7/6*Dd(
         [1-z]) - 7/9*Dd([1-z])*zeta3 - 1/16*Dd([1-z])*pi^2 - 7/12*Dn(0,[1-z])
          + 1/12*Dn(0,[1-z])*pi^2 + 1/4*Dn(1,[1-z]) - 1/6*Dn(2,[1-z]) );

id qE31   = (  + e^-2 * ( 11/18*Dd([1-z]) )

       + e^-1 * ( 11/18 + 11/18*z - 2/9*z^2 - 2/3*H(R(0),z) + 2/3*H(R(0),z)*
         [1-z]^-1 - 2/3*H(R(0),z)*z + 1/3*H(R(0),z)*z^2 + 119/108*Dd([1-z]) - 
         11/18*Dn(0,[1-z]) )

       + 32/27 + 1/9*pi^2*[1-z]^-1 - 1/9*pi^2 + 73/54*z - 1/9*z*pi^2 - 119/216
         *z^2 + 1/18*z^2*pi^2 - 7/3*H(R(0),z) + 7/3*H(R(0),z)*[1-z]^-1 - 5/2*
         H(R(0),z)*z + 19/12*H(R(0),z)*z^2 + 10/3*H(R(0,0),z) - 10/3*H(R(0,0),
         z)*[1-z]^-1 + 10/3*H(R(0,0),z)*z - 5/3*H(R(0,0),z)*z^2 - 2/3*H(R(0,1)
         ,z) + 2/3*H(R(0,1),z)*[1-z]^-1 - 2/3*H(R(0,1),z)*z + 1/3*H(R(0,1),z)*
         z^2 + 11/18*H(R(1),z) + 11/18*H(R(1),z)*z + 1/9*H(R(1),z)*z^2 - 7/6*
         H(R(1,0),z) + 4/3*H(R(1,0),z)*[1-z]^-1 - 2/3*H(R(1,0),z)*z + 1/3*H(R(
         1,0),z)*z^2 + 787/324*Dd([1-z]) - 11/72*Dd([1-z])*pi^2 - 32/27*Dn(0,
         [1-z]) + 11/18*Dn(1,[1-z]) );

id qpE31  = (  + e^-2 * ( 3/8 - 3/4*z + 3/4*z^2 - 1/4*H(R(0),z) + 1/2*H(R(0),z
         )*z - 1/2*H(R(0),z)*z^2 + 1/4*H(R(1),z) - 1/2*H(R(1),z)*z + 1/2*H(R(1
         ),z)*z^2 )

       + e^-1 * (  - 10/9 - 1/24*pi^2 + 41/36*z + 1/12*z*pi^2 - 29/36*z^2 - 1/
         12*z^2*pi^2 - 5/24*H(R(0),z) + 17/12*H(R(0),z)*z - 23/12*H(R(0),z)*
         z^2 + 7/4*H(R(0,0),z) - 7/2*H(R(0,0),z)*z + 7/2*H(R(0,0),z)*z^2 - 3/4
         *H(R(0,1),z) + 3/2*H(R(0,1),z)*z - 3/2*H(R(0,1),z)*z^2 + 3/8*H(R(1),z
         ) - 7/4*H(R(1),z)*z + 9/4*H(R(1),z)*z^2 - 3/4*H(R(1,0),z) + 3/2*H(R(1
         ,0),z)*z - 3/2*H(R(1,0),z)*z^2 + 3/4*H(R(1,1),z) - 3/2*H(R(1,1),z)*z
          + 3/2*H(R(1,1),z)*z^2 )

       - 121/54 - 5/2*zeta3 + 5/16*pi^2 + 347/54*z + 5*z*zeta3 - 11/24*z*pi^2
          - 871/108*z^2 - 5*z^2*zeta3 + 3/8*z^2*pi^2 + 10/3*H(R(0),z) + 5/12*
         H(R(0),z)*pi^2 - 11/3*H(R(0),z)*z - 5/6*H(R(0),z)*z*pi^2 + 37/12*H(R(
         0),z)*z^2 + 5/6*H(R(0),z)*z^2*pi^2 - 29/24*H(R(0,0),z) - 55/12*H(R(0,
         0),z)*z + 103/12*H(R(0,0),z)*z^2 - 37/4*H(R(0,0,0),z) + 37/2*H(R(0,0,
         0),z)*z - 37/2*H(R(0,0,0),z)*z^2 + 11/4*H(R(0,0,1),z) - 11/2*H(R(0,0,
         1),z)*z + 11/2*H(R(0,0,1),z)*z^2 - 5/24*H(R(0,1),z) + 41/12*H(R(0,1),
         z)*z - 59/12*H(R(0,1),z)*z^2 + 7/4*H(R(0,1,0),z) - 7/2*H(R(0,1,0),z)*
         z + 7/2*H(R(0,1,0),z)*z^2 - 7/4*H(R(0,1,1),z) + 7/2*H(R(0,1,1),z)*z
          - 7/2*H(R(0,1,1),z)*z^2 - 10/9*H(R(1),z) - 1/4*H(R(1),z)*pi^2 - 49/
         36*H(R(1),z)*z + 1/2*H(R(1),z)*z*pi^2 + 115/36*H(R(1),z)*z^2 - 1/2*H(
         R(1),z)*z^2*pi^2 + 19/24*H(R(1,0),z) - 7/12*H(R(1,0),z)*z - 29/12*H(
         R(1,0),z)*z^2 + 9/4*H(R(1,0,0),z) - 9/2*H(R(1,0,0),z)*z + 9/2*H(R(1,0
         ,0),z)*z^2 - 7/4*H(R(1,0,1),z) + 7/2*H(R(1,0,1),z)*z - 7/2*H(R(1,0,1)
         ,z)*z^2 + 3/8*H(R(1,1),z) - 15/4*H(R(1,1),z)*z + 21/4*H(R(1,1),z)*z^2
          - 7/4*H(R(1,1,0),z) + 7/2*H(R(1,1,0),z)*z - 7/2*H(R(1,1,0),z)*z^2 + 
         7/4*H(R(1,1,1),z) - 7/2*H(R(1,1,1),z)*z + 7/2*H(R(1,1,1),z)*z^2 );

id qE31t  = (  + e^-3 * ( 1/6*Dd([1-z]) )

       + e^-2 * ( 1/3 + 1/3*z - 1/6*z^2 + 19/36*Dd([1-z]) - 1/3*Dn(0,[1-z]) )

       + e^-1 * ( 19/18 + 19/18*z - 25/36*z^2 - 2/3*H(R(0),z) + 2/3*H(R(0),z)*
         [1-z]^-1 - 2/3*H(R(0),z)*z + 1/3*H(R(0),z)*z^2 + 2/3*H(R(1),z) + 2/3*
         H(R(1),z)*z - 1/3*H(R(1),z)*z^2 + 173/108*Dd([1-z]) - 5/36*Dd([1-z])*
         pi^2 - 19/18*Dn(0,[1-z]) + 2/3*Dn(1,[1-z]) )

       + 173/54 - 5/18*pi^2 + 173/54*z - 5/18*z*pi^2 - 62/27*z^2 + 5/36*z^2*
         pi^2 - 19/9*H(R(0),z) + 19/9*H(R(0),z)*[1-z]^-1 - 19/9*H(R(0),z)*z + 
         25/18*H(R(0),z)*z^2 + 4/3*H(R(0,0),z) - 4/3*H(R(0,0),z)*[1-z]^-1 + 4/
         3*H(R(0,0),z)*z - 2/3*H(R(0,0),z)*z^2 - 4/3*H(R(0,1),z) + 4/3*H(R(0,1
         ),z)*[1-z]^-1 - 4/3*H(R(0,1),z)*z + 2/3*H(R(0,1),z)*z^2 + 19/9*H(R(1)
         ,z) + 19/9*H(R(1),z)*z - 25/18*H(R(1),z)*z^2 - 4/3*H(R(1,0),z) + 4/3*
         H(R(1,0),z)*[1-z]^-1 - 4/3*H(R(1,0),z)*z + 2/3*H(R(1,0),z)*z^2 + 4/3*
         H(R(1,1),z) + 4/3*H(R(1,1),z)*z - 2/3*H(R(1,1),z)*z^2 + 343/81*Dd(
         [1-z]) - 7/9*Dd([1-z])*zeta3 - 95/216*Dd([1-z])*pi^2 - 173/54*Dn(0,
         [1-z]) + 5/18*Dn(0,[1-z])*pi^2 + 19/9*Dn(1,[1-z]) - 2/3*Dn(2,[1-z]) );

id qpE31t = (  + e^-3 * ( 1/4 - 1/2*z + 1/2*z^2 )

       + e^-2 * ( 3/8 - 7/4*z + 9/4*z^2 - 3/4*H(R(0),z) + 3/2*H(R(0),z)*z - 3/
         2*H(R(0),z)*z^2 + 1/4*H(R(1),z) - 1/2*H(R(1),z)*z + 1/2*H(R(1),z)*z^2
          )

       + e^-1 * ( 1 - 1/4*pi^2 - 13/2*z + 1/2*z*pi^2 + 35/4*z^2 - 1/2*z^2*pi^2
          - 9/8*H(R(0),z) + 21/4*H(R(0),z)*z - 27/4*H(R(0),z)*z^2 + 9/4*H(R(0,
         0),z) - 9/2*H(R(0,0),z)*z + 9/2*H(R(0,0),z)*z^2 - 3/4*H(R(0,1),z) + 3/
         2*H(R(0,1),z)*z - 3/2*H(R(0,1),z)*z^2 + 3/8*H(R(1),z) - 7/4*H(R(1),z)
         *z + 9/4*H(R(1),z)*z^2 - 3/4*H(R(1,0),z) + 3/2*H(R(1,0),z)*z - 3/2*H(
         R(1,0),z)*z^2 + 1/4*H(R(1,1),z) - 1/2*H(R(1,1),z)*z + 1/2*H(R(1,1),z)
         *z^2 )

       + 2 - 13/6*zeta3 - 3/8*pi^2 - 43/2*z + 13/3*z*zeta3 + 7/4*z*pi^2 + 121/
         4*z^2 - 13/3*z^2*zeta3 - 9/4*z^2*pi^2 - 3*H(R(0),z) + 3/4*H(R(0),z)*
         pi^2 + 39/2*H(R(0),z)*z - 3/2*H(R(0),z)*z*pi^2 - 105/4*H(R(0),z)*z^2
          + 3/2*H(R(0),z)*z^2*pi^2 + 27/8*H(R(0,0),z) - 63/4*H(R(0,0),z)*z + 
         81/4*H(R(0,0),z)*z^2 - 27/4*H(R(0,0,0),z) + 27/2*H(R(0,0,0),z)*z - 27/
         2*H(R(0,0,0),z)*z^2 + 9/4*H(R(0,0,1),z) - 9/2*H(R(0,0,1),z)*z + 9/2*
         H(R(0,0,1),z)*z^2 - 9/8*H(R(0,1),z) + 21/4*H(R(0,1),z)*z - 27/4*H(R(0
         ,1),z)*z^2 + 9/4*H(R(0,1,0),z) - 9/2*H(R(0,1,0),z)*z + 9/2*H(R(0,1,0)
         ,z)*z^2 - 3/4*H(R(0,1,1),z) + 3/2*H(R(0,1,1),z)*z - 3/2*H(R(0,1,1),z)
         *z^2 + H(R(1),z) - 1/4*H(R(1),z)*pi^2 - 13/2*H(R(1),z)*z + 1/2*H(R(1)
         ,z)*z*pi^2 + 35/4*H(R(1),z)*z^2 - 1/2*H(R(1),z)*z^2*pi^2 - 9/8*H(R(1,
         0),z) + 21/4*H(R(1,0),z)*z - 27/4*H(R(1,0),z)*z^2 + 9/4*H(R(1,0,0),z)
          - 9/2*H(R(1,0,0),z)*z + 9/2*H(R(1,0,0),z)*z^2 - 3/4*H(R(1,0,1),z) + 
         3/2*H(R(1,0,1),z)*z - 3/2*H(R(1,0,1),z)*z^2 + 3/8*H(R(1,1),z) - 7/4*
         H(R(1,1),z)*z + 9/4*H(R(1,1),z)*z^2 - 3/4*H(R(1,1,0),z) + 3/2*H(R(1,1
         ,0),z)*z - 3/2*H(R(1,1,0),z)*z^2 + 1/4*H(R(1,1,1),z) - 1/2*H(R(1,1,1)
         ,z)*z + 1/2*H(R(1,1,1),z)*z^2 );

id qE31h  = (  + e^-1 * ( 1/9 + 1/9*z - 1/18*z^2 + 5/27*Dd([1-z]) - 1/9*Dn(0,
         [1-z]) )

       + 5/9 + 5/9*z - 1/3*z^2 - 2/9*H(R(0),z) + 2/9*H(R(0),z)*[1-z]^-1 - 2/9*
         H(R(0),z)*z + 1/9*H(R(0),z)*z^2 + 1/3*H(R(1),z) + 1/3*H(R(1),z)*z - 1/
         6*H(R(1),z)*z^2 + 53/81*Dd([1-z]) - 7/108*Dd([1-z])*pi^2 - 5/9*Dn(0,
         [1-z]) + 1/3*Dn(1,[1-z]) );

id qpE31h = (  + e^-1 * ( 5/18 - 13/18*z + 8/9*z^2 - 1/6*H(R(0),z) + 1/3*H(R(0
         ),z)*z - 1/3*H(R(0),z)*z^2 )

       + 14/27 - 1/8*pi^2 - 85/27*z + 1/4*z*pi^2 + 118/27*z^2 - 1/4*z^2*pi^2
          - 5/6*H(R(0),z) + 8/3*H(R(0),z)*z - 10/3*H(R(0),z)*z^2 + 5/6*H(R(0,0
         ),z) - 5/3*H(R(0,0),z)*z + 5/3*H(R(0,0),z)*z^2 - 1/6*H(R(0,1),z) + 1/
         3*H(R(0,1),z)*z - 1/3*H(R(0,1),z)*z^2 + 5/18*H(R(1),z) - 13/18*H(R(1)
         ,z)*z + 8/9*H(R(1),z)*z^2 - 1/6*H(R(1,0),z) + 1/3*H(R(1,0),z)*z - 1/3
         *H(R(1,0),z)*z^2 );

id gF31   = (  + e^-4 * (  - 1/2*Dd([1-z]) )

       + e^-3 * (  - 2 + z^-1 + z - z^2 - 55/12*Dd([1-z]) + Dn(0,[1-z]) )

       + e^-2 * (  - 55/6 + 11/3*z^-1 + 11/6*z - 11/2*z^2 + 8*H(R(0),z) - 4*H(
         R(0),z)*z^-1 - 4*H(R(0),z)*[1-z]^-1 - 4*H(R(0),z)*z + 4*H(R(0),z)*z^2
          - 4*H(R(1),z) + 2*H(R(1),z)*z^-1 + 2*H(R(1),z)*z - 2*H(R(1),z)*z^2
          - 85/12*Dd([1-z]) + 7/12*Dd([1-z])*pi^2 + 11/2*Dn(0,[1-z]) - 2*Dn(1,
         [1-z]) )

       + e^-1 * (  - 395/36 - 7/6*z^-1*pi^2 + 7/3*pi^2 - 317/36*z - 7/6*z*pi^2
          - 389/36*z^2 + 7/6*z^2*pi^2 + 22*H(R(0),z) - 22/3*H(R(0),z)*z^-1 - 
         44/3*H(R(0),z)*[1-z]^-1 + 44/3*H(R(0),z)*z^2 - 32*H(R(0,0),z) + 16*H(
         R(0,0),z)*z^-1 + 16*H(R(0,0),z)*[1-z]^-1 + 16*H(R(0,0),z)*z - 16*H(R(
         0,0),z)*z^2 + 12*H(R(0,1),z) - 6*H(R(0,1),z)*z^-1 - 6*H(R(0,1),z)*
         [1-z]^-1 - 6*H(R(0,1),z)*z + 6*H(R(0,1),z)*z^2 - 11*H(R(1),z) + 11/3*
         H(R(1),z)*z^-1 - 22/3*H(R(1),z)*z^2 + 12*H(R(1,0),z) - 6*H(R(1,0),z)*
         z^-1 - 6*H(R(1,0),z)*[1-z]^-1 - 6*H(R(1,0),z)*z + 6*H(R(1,0),z)*z^2
          - 8*H(R(1,1),z) + 4*H(R(1,1),z)*z^-1 + 4*H(R(1,1),z)*z - 4*H(R(1,1),
         z)*z^2 - 1967/108*Dd([1-z]) + 22/3*Dd([1-z])*zeta3 + 121/72*Dd([1-z])
         *pi^2 + 389/36*Dn(0,[1-z]) - 7/6*Dn(0,[1-z])*pi^2 - 22/3*Dn(1,[1-z])
          + 2*Dn(2,[1-z]) )

       - 3263/108 - 56/3*z^-1*zeta3 - 11/12*z^-1*pi^2 - 4*zeta3*[1-z]^-1 + 112/
         3*zeta3 - 11/18*pi^2*[1-z]^-1 + 143/36*pi^2 - 1793/108*z - 56/3*z*
         zeta3 + 11/9*z*pi^2 - 3179/108*z^2 + 56/3*z^2*zeta3 + 55/18*z^2*pi^2
          + 266/9*H(R(0),z) + 14/3*H(R(0),z)*z^-1*pi^2 - 523/18*H(R(0),z)*
         [1-z]^-1 + 14/3*H(R(0),z)*pi^2*[1-z]^-1 - 28/3*H(R(0),z)*pi^2 + 403/
         18*H(R(0),z)*z + 14/3*H(R(0),z)*z*pi^2 + 523/18*H(R(0),z)*z^2 - 14/3*
         H(R(0),z)*z^2*pi^2 - 176/3*H(R(0,0),z) + 44/3*H(R(0,0),z)*z^-1 + 44*
         H(R(0,0),z)*[1-z]^-1 - 44/3*H(R(0,0),z)*z - 44*H(R(0,0),z)*z^2 + 128*
         H(R(0,0,0),z) - 64*H(R(0,0,0),z)*z^-1 - 64*H(R(0,0,0),z)*[1-z]^-1 - 
         64*H(R(0,0,0),z)*z + 64*H(R(0,0,0),z)*z^2 + 64*H(R(0,0,0,0),z)*Dd(
         [1-z]) - 40*H(R(0,0,1),z) + 20*H(R(0,0,1),z)*z^-1 + 20*H(R(0,0,1),z)*
         [1-z]^-1 + 20*H(R(0,0,1),z)*z - 20*H(R(0,0,1),z)*z^2 + 77/3*H(R(0,1),
         z) - 22/3*H(R(0,1),z)*z^-1 - 55/3*H(R(0,1),z)*[1-z]^-1 + 11/3*H(R(0,1
         ),z)*z + 55/3*H(R(0,1),z)*z^2 - 36*H(R(0,1,0),z) + 18*H(R(0,1,0),z)*
         z^-1 + 18*H(R(0,1,0),z)*[1-z]^-1 + 18*H(R(0,1,0),z)*z - 18*H(R(0,1,0)
         ,z)*z^2 + 20*H(R(0,1,1),z) - 10*H(R(0,1,1),z)*z^-1 - 10*H(R(0,1,1),z)
         *[1-z]^-1 - 10*H(R(0,1,1),z)*z + 10*H(R(0,1,1),z)*z^2 - 221/12*H(R(1)
         ,z) - 2*H(R(1),z)*z^-1*pi^2 + 1/3*H(R(1),z)*pi^2*[1-z]^-1 + 4*H(R(1),
         z)*pi^2 - 57/4*H(R(1),z)*z - 2*H(R(1),z)*z*pi^2 - 73/4*H(R(1),z)*z^2
          + 2*H(R(1),z)*z^2*pi^2 + 28*H(R(1,0),z) - 22/3*H(R(1,0),z)*z^-1 - 22
         *H(R(1,0),z)*[1-z]^-1 + 8*H(R(1,0),z)*z + 44/3*H(R(1,0),z)*z^2 - 36*
         H(R(1,0,0),z) + 18*H(R(1,0,0),z)*z^-1 + 18*H(R(1,0,0),z)*[1-z]^-1 + 
         18*H(R(1,0,0),z)*z - 18*H(R(1,0,0),z)*z^2 + 20*H(R(1,0,1),z) - 10*H(
         R(1,0,1),z)*z^-1 - 10*H(R(1,0,1),z)*[1-z]^-1 - 10*H(R(1,0,1),z)*z + 
         10*H(R(1,0,1),z)*z^2 - 44/3*H(R(1,1),z) + 11/3*H(R(1,1),z)*z^-1 - 11/
         3*H(R(1,1),z)*z - 11*H(R(1,1),z)*z^2 + 16*H(R(1,1,0),z) - 8*H(R(1,1,0
         ),z)*z^-1 - 8*H(R(1,1,0),z)*[1-z]^-1 - 8*H(R(1,1,0),z)*z + 8*H(R(1,1,
         0),z)*z^2 - 16*H(R(1,1,1),z) + 8*H(R(1,1,1),z)*z^-1 + 8*H(R(1,1,1),z)
         *z - 8*H(R(1,1,1),z)*z^2 - 14453/324*Dd([1-z]) + 77/6*Dd([1-z])*zeta3
          + 1703/432*Dd([1-z])*pi^2 - 43/720*Dd([1-z])*pi^4 + 3197/108*Dn(0,
         [1-z]) - 44/3*Dn(0,[1-z])*zeta3 - 22/9*Dn(0,[1-z])*pi^2 - 73/4*Dn(1,
         [1-z]) + 7/3*Dn(1,[1-z])*pi^2 + 11/2*Dn(2,[1-z]) - 4/3*Dn(3,[1-z]) );

id gF31h  = (  + e^-3 * ( 2/3*Dd([1-z]) )

       + e^-2 * ( 4/3 - 2/3*z^-1 - 2/3*z + 2/3*z^2 + 11/18*Dd([1-z]) - 2/3*Dn(
         0,[1-z]) )

       + e^-1 * ( 7/9 + 11/18*z + 11/18*z^2 - 8/3*H(R(0),z) + 4/3*H(R(0),z)*
         z^-1 + 4/3*H(R(0),z)*[1-z]^-1 + 4/3*H(R(0),z)*z - 4/3*H(R(0),z)*z^2
          + 4/3*H(R(1),z) - 2/3*H(R(1),z)*z^-1 - 2/3*H(R(1),z)*z + 2/3*H(R(1),
         z)*z^2 + 143/108*Dd([1-z]) - 1/6*Dd([1-z])*pi^2 - 11/18*Dn(0,[1-z])
          + 2/3*Dn(1,[1-z]) )

       + 59/27 + 1/6*z^-1*pi^2 - 1/3*pi^2 + 2/27*z + 1/6*z*pi^2 + 85/54*z^2 - 
         1/6*z^2*pi^2 - 31/18*H(R(0),z) + 11/9*H(R(0),z)*[1-z]^-1 - 11/9*H(R(0
         ),z)*z - 11/9*H(R(0),z)*z^2 + 16/3*H(R(0,0),z) - 8/3*H(R(0,0),z)*z^-1
          - 8/3*H(R(0,0),z)*[1-z]^-1 - 8/3*H(R(0,0),z)*z + 8/3*H(R(0,0),z)*z^2
          - 8/3*H(R(0,1),z) + 4/3*H(R(0,1),z)*z^-1 + 4/3*H(R(0,1),z)*[1-z]^-1
          + 4/3*H(R(0,1),z)*z - 4/3*H(R(0,1),z)*z^2 + 7/9*H(R(1),z) + 11/18*H(
         R(1),z)*z + 11/18*H(R(1),z)*z^2 - 8/3*H(R(1,0),z) + 4/3*H(R(1,0),z)*
         z^-1 + 4/3*H(R(1,0),z)*[1-z]^-1 + 4/3*H(R(1,0),z)*z - 4/3*H(R(1,0),z)
         *z^2 + 4/3*H(R(1,1),z) - 2/3*H(R(1,1),z)*z^-1 - 2/3*H(R(1,1),z)*z + 2/
         3*H(R(1,1),z)*z^2 + 979/324*Dd([1-z]) - 14/9*Dd([1-z])*zeta3 - 11/72*
         Dd([1-z])*pi^2 - 38/27*Dn(0,[1-z]) + 1/6*Dn(0,[1-z])*pi^2 + 11/18*Dn(
         1,[1-z]) - 1/3*Dn(2,[1-z]) );

id gG31   = (  + e^-2 * ( 11/18*Dd([1-z]) )

       + e^-1 * ( 11/18 + 11/18*z + 11/18*z^2 - 2/3*H(R(0),z) + 2/3*H(R(0),z)*
         [1-z]^-1 - 2/3*H(R(0),z)*z - 2/3*H(R(0),z)*z^2 + 119/108*Dd([1-z]) - 
         11/18*Dn(0,[1-z]) )

       + 32/27 + 1/9*pi^2*[1-z]^-1 - 1/9*pi^2 + 50/27*z - 1/9*z*pi^2 + 83/108*
         z^2 - 1/9*z^2*pi^2 - 7/3*H(R(0),z) + 7/3*H(R(0),z)*[1-z]^-1 - 3*H(R(0
         ),z)*z - 7/3*H(R(0),z)*z^2 + 10/3*H(R(0,0),z) - 10/3*H(R(0,0),z)*
         [1-z]^-1 + 10/3*H(R(0,0),z)*z + 10/3*H(R(0,0),z)*z^2 - 2/3*H(R(0,1),z
         ) + 2/3*H(R(0,1),z)*[1-z]^-1 - 2/3*H(R(0,1),z)*z - 2/3*H(R(0,1),z)*
         z^2 + 11/18*H(R(1),z) + 11/18*H(R(1),z)*z + 11/18*H(R(1),z)*z^2 - 2/3
         *H(R(1,0),z) + 4/3*H(R(1,0),z)*[1-z]^-1 - 5/3*H(R(1,0),z)*z - 2/3*H(
         R(1,0),z)*z^2 + 787/324*Dd([1-z]) - 11/72*Dd([1-z])*pi^2 - 32/27*Dn(0
         ,[1-z]) + 11/18*Dn(1,[1-z]) );

id qG31   = (  + e^-2 * ( 3/8 - 3/4*z + 3/4*z^2 - 1/4*H(R(0),z) + 1/2*H(R(0),z
         )*z - 1/2*H(R(0),z)*z^2 + 1/4*H(R(1),z) - 1/2*H(R(1),z)*z + 1/2*H(R(1
         ),z)*z^2 )

       + e^-1 * (  - 10/9 - 1/24*pi^2 + 53/36*z + 1/12*z*pi^2 - 79/72*z^2 - 1/
         12*z^2*pi^2 - 5/24*H(R(0),z) + 11/12*H(R(0),z)*z - 5/3*H(R(0),z)*z^2
          + 7/4*H(R(0,0),z) - 7/2*H(R(0,0),z)*z + 7/2*H(R(0,0),z)*z^2 - 3/4*H(
         R(0,1),z) + 3/2*H(R(0,1),z)*z - 3/2*H(R(0,1),z)*z^2 + 3/8*H(R(1),z)
          - 5/4*H(R(1),z)*z + 2*H(R(1),z)*z^2 - 3/4*H(R(1,0),z) + 3/2*H(R(1,0)
         ,z)*z - 3/2*H(R(1,0),z)*z^2 + 3/4*H(R(1,1),z) - 3/2*H(R(1,1),z)*z + 3/
         2*H(R(1,1),z)*z^2 )

       - 121/54 - 5/2*zeta3 + 5/16*pi^2 + 571/108*z + 5*z*zeta3 - 13/24*z*pi^2
          - 3733/432*z^2 - 5*z^2*zeta3 + 5/12*z^2*pi^2 + 10/3*H(R(0),z) + 5/12
         *H(R(0),z)*pi^2 - 5*H(R(0),z)*z - 5/6*H(R(0),z)*z*pi^2 + 35/8*H(R(0),
         z)*z^2 + 5/6*H(R(0),z)*z^2*pi^2 - 29/24*H(R(0,0),z) - 13/12*H(R(0,0),
         z)*z + 19/3*H(R(0,0),z)*z^2 - 37/4*H(R(0,0,0),z) + 37/2*H(R(0,0,0),z)
         *z - 37/2*H(R(0,0,0),z)*z^2 + 11/4*H(R(0,0,1),z) - 11/2*H(R(0,0,1),z)
         *z + 11/2*H(R(0,0,1),z)*z^2 - 5/24*H(R(0,1),z) + 23/12*H(R(0,1),z)*z
          - 25/6*H(R(0,1),z)*z^2 + 7/4*H(R(0,1,0),z) - 7/2*H(R(0,1,0),z)*z + 7/
         2*H(R(0,1,0),z)*z^2 - 7/4*H(R(0,1,1),z) + 7/2*H(R(0,1,1),z)*z - 7/2*
         H(R(0,1,1),z)*z^2 - 10/9*H(R(1),z) - 1/4*H(R(1),z)*pi^2 - 1/36*H(R(1)
         ,z)*z + 1/2*H(R(1),z)*z*pi^2 + 25/9*H(R(1),z)*z^2 - 1/2*H(R(1),z)*z^2
         *pi^2 + 1/24*H(R(1,0),z) - 7/12*H(R(1,0),z)*z - 8/3*H(R(1,0),z)*z^2
          + 9/4*H(R(1,0,0),z) - 9/2*H(R(1,0,0),z)*z + 9/2*H(R(1,0,0),z)*z^2 - 
         7/4*H(R(1,0,1),z) + 7/2*H(R(1,0,1),z)*z - 7/2*H(R(1,0,1),z)*z^2 + 3/8
         *H(R(1,1),z) - 9/4*H(R(1,1),z)*z + 9/2*H(R(1,1),z)*z^2 - 7/4*H(R(1,1,
         0),z) + 7/2*H(R(1,1,0),z)*z - 7/2*H(R(1,1,0),z)*z^2 + 7/4*H(R(1,1,1),
         z) - 7/2*H(R(1,1,1),z)*z + 7/2*H(R(1,1,1),z)*z^2 );

id gG31t  = (  + e^-3 * ( 1/6*Dd([1-z]) )

       + e^-2 * ( 1/3 + 1/3*z + 1/3*z^2 + 19/36*Dd([1-z]) - 1/3*Dn(0,[1-z]) )

       + e^-1 * ( 19/18 + 19/18*z + 19/18*z^2 - 2/3*H(R(0),z) + 2/3*H(R(0),z)*
         [1-z]^-1 - 2/3*H(R(0),z)*z - 2/3*H(R(0),z)*z^2 + 2/3*H(R(1),z) + 2/3*
         H(R(1),z)*z + 2/3*H(R(1),z)*z^2 + 173/108*Dd([1-z]) - 5/36*Dd([1-z])*
         pi^2 - 19/18*Dn(0,[1-z]) + 2/3*Dn(1,[1-z]) )

       + 173/54 - 5/18*pi^2 + 209/54*z - 5/18*z*pi^2 + 355/108*z^2 - 5/18*z^2*
         pi^2 - 19/9*H(R(0),z) + 19/9*H(R(0),z)*[1-z]^-1 - 25/9*H(R(0),z)*z - 
         19/9*H(R(0),z)*z^2 + 2*H(R(0,0),z) - 2*H(R(0,0),z)*[1-z]^-1 + 2*H(R(0
         ,0),z)*z + 2*H(R(0,0),z)*z^2 - 4/3*H(R(0,1),z) + 4/3*H(R(0,1),z)*
         [1-z]^-1 - 4/3*H(R(0,1),z)*z - 4/3*H(R(0,1),z)*z^2 + 19/9*H(R(1),z)
          + 19/9*H(R(1),z)*z + 19/9*H(R(1),z)*z^2 - 2/3*H(R(1,0),z) + 4/3*H(R(
         1,0),z)*[1-z]^-1 - 5/3*H(R(1,0),z)*z - 2/3*H(R(1,0),z)*z^2 + 4/3*H(R(
         1,1),z) + 4/3*H(R(1,1),z)*z + 4/3*H(R(1,1),z)*z^2 + 343/81*Dd([1-z])
          - 7/9*Dd([1-z])*zeta3 - 95/216*Dd([1-z])*pi^2 - 173/54*Dn(0,[1-z])
          + 5/18*Dn(0,[1-z])*pi^2 + 19/9*Dn(1,[1-z]) - 2/3*Dn(2,[1-z]) );

id qG31t  = (  + e^-3 * ( 1/4 - 1/2*z + 1/2*z^2 )

       + e^-2 * ( 3/8 - 5/4*z + 2*z^2 - 3/4*H(R(0),z) + 3/2*H(R(0),z)*z - 3/2*
         H(R(0),z)*z^2 + 1/4*H(R(1),z) - 1/2*H(R(1),z)*z + 1/2*H(R(1),z)*z^2 )

       + e^-1 * ( 1 - 1/4*pi^2 - 17/4*z + 1/2*z*pi^2 + 31/4*z^2 - 1/2*z^2*pi^2
          - 9/8*H(R(0),z) + 15/4*H(R(0),z)*z - 6*H(R(0),z)*z^2 + 9/4*H(R(0,0),
         z) - 9/2*H(R(0,0),z)*z + 9/2*H(R(0,0),z)*z^2 - 3/4*H(R(0,1),z) + 3/2*
         H(R(0,1),z)*z - 3/2*H(R(0,1),z)*z^2 + 3/8*H(R(1),z) - 5/4*H(R(1),z)*z
          + 2*H(R(1),z)*z^2 - 3/4*H(R(1,0),z) + 3/2*H(R(1,0),z)*z - 3/2*H(R(1,
         0),z)*z^2 + 1/4*H(R(1,1),z) - 1/2*H(R(1,1),z)*z + 1/2*H(R(1,1),z)*z^2
          )

       + 2 - 13/6*zeta3 - 3/8*pi^2 - 51/4*z + 13/3*z*zeta3 + 5/4*z*pi^2 + 415/
         16*z^2 - 13/3*z^2*zeta3 - 2*z^2*pi^2 - 3*H(R(0),z) + 3/4*H(R(0),z)*
         pi^2 + 13*H(R(0),z)*z - 3/2*H(R(0),z)*z*pi^2 - 181/8*H(R(0),z)*z^2 + 
         3/2*H(R(0),z)*z^2*pi^2 + 27/8*H(R(0,0),z) - 45/4*H(R(0,0),z)*z + 18*
         H(R(0,0),z)*z^2 - 27/4*H(R(0,0,0),z) + 27/2*H(R(0,0,0),z)*z - 27/2*H(
         R(0,0,0),z)*z^2 + 9/4*H(R(0,0,1),z) - 9/2*H(R(0,0,1),z)*z + 9/2*H(R(0
         ,0,1),z)*z^2 - 9/8*H(R(0,1),z) + 15/4*H(R(0,1),z)*z - 6*H(R(0,1),z)*
         z^2 + 11/4*H(R(0,1,0),z) - 11/2*H(R(0,1,0),z)*z + 11/2*H(R(0,1,0),z)*
         z^2 - 3/4*H(R(0,1,1),z) + 3/2*H(R(0,1,1),z)*z - 3/2*H(R(0,1,1),z)*z^2
          + H(R(1),z) - 1/4*H(R(1),z)*pi^2 - 17/4*H(R(1),z)*z + 1/2*H(R(1),z)*
         z*pi^2 + 67/8*H(R(1),z)*z^2 - 1/2*H(R(1),z)*z^2*pi^2 - 11/8*H(R(1,0),
         z) + 13/4*H(R(1,0),z)*z - 6*H(R(1,0),z)*z^2 + 9/4*H(R(1,0,0),z) - 9/2
         *H(R(1,0,0),z)*z + 9/2*H(R(1,0,0),z)*z^2 - 3/4*H(R(1,0,1),z) + 3/2*H(
         R(1,0,1),z)*z - 3/2*H(R(1,0,1),z)*z^2 + 3/8*H(R(1,1),z) - 5/4*H(R(1,1
         ),z)*z + 2*H(R(1,1),z)*z^2 - 1/4*H(R(1,1,0),z) + 1/2*H(R(1,1,0),z)*z
          - 1/2*H(R(1,1,0),z)*z^2 + 1/4*H(R(1,1,1),z) - 1/2*H(R(1,1,1),z)*z + 
         1/2*H(R(1,1,1),z)*z^2 );

id gG31h  = (  + e^-1 * ( 1/9 + 1/9*z + 1/9*z^2 + 5/27*Dd([1-z]) - 1/9*Dn(0,
         [1-z]) )

       + 5/9 + 5/9*z + 5/9*z^2 - 2/9*H(R(0),z) + 2/9*H(R(0),z)*[1-z]^-1 - 2/9*
         H(R(0),z)*z - 2/9*H(R(0),z)*z^2 + 1/3*H(R(1),z) + 1/3*H(R(1),z)*z + 1/
         3*H(R(1),z)*z^2 + 53/81*Dd([1-z]) - 7/108*Dd([1-z])*pi^2 - 5/9*Dn(0,
         [1-z]) + 1/3*Dn(1,[1-z]) );

id qG31h  = (  + e^-1 * ( 5/18 - 5/9*z + 29/36*z^2 - 1/6*H(R(0),z) + 1/3*H(R(0
         ),z)*z - 1/3*H(R(0),z)*z^2 )

       + 14/27 - 1/8*pi^2 - 52/27*z + 1/4*z*pi^2 + 415/108*z^2 - 1/4*z^2*pi^2
          - 5/6*H(R(0),z) + 2*H(R(0),z)*z - 3*H(R(0),z)*z^2 + 5/6*H(R(0,0),z)
          - 5/3*H(R(0,0),z)*z + 5/3*H(R(0,0),z)*z^2 - 1/6*H(R(0,1),z) + 1/3*H(
         R(0,1),z)*z - 1/3*H(R(0,1),z)*z^2 + 5/18*H(R(1),z) - 5/9*H(R(1),z)*z
          + 29/36*H(R(1),z)*z^2 - 1/6*H(R(1,0),z) + 1/3*H(R(1,0),z)*z - 1/3*H(
         R(1,0),z)*z^2 );



==> anc/X40FRAG.inc <==
**
** Integrated tree-level four-parton antenna functions, see Table 1
** 
** H(R(...),z) are the harmonic polylogarithms
** Dd([1-z]) is \delta(1-z)
** Dn(n,[1-z]) is \mathcal{D}_n(1-z), see (5.6)
**
** T. Gehrmann, G. Stagnitto
** 

id qA40   = (  + e^-4 * ( 3*Dd([1-z]) )

       + e^-3 * ( 3 + 3*z + 19/3*Dd([1-z]) - 6*Dn(0,[1-z]) )

       + e^-2 * ( 34/3 - 2/3*z + 1429/72*Dd([1-z]) - 7/3*Dd([1-z])*pi^2 - 38/3
         *Dn(0,[1-z]) + 12*Dn(1,[1-z]) - 11/2*H(R(0),z) + 12*H(R(0),z)*
         [1-z]^-1 - 11/2*H(R(0),z)*z + 6*H(R(1),z) + 6*H(R(1),z)*z )

       + e^-1 * ( 1277/36 + 1/3*[1-z]^-1*pi^2 - 8/3*pi^2 - 301/36*z - 8/3*z*
         pi^2 + 23959/432*Dd([1-z]) - 25*Dd([1-z])*zeta3 - 181/36*Dd([1-z])*
         pi^2 - 1429/36*Dn(0,[1-z]) + 14/3*Dn(0,[1-z])*pi^2 + 76/3*Dn(1,[1-z])
          - 12*Dn(2,[1-z]) - 23*H(R(0),z) + 55/2*H(R(0),z)*[1-z]^-1 + 3*H(R(0)
         ,z)*z + 19/2*H(R(0,0),z) - 24*H(R(0,0),z)*[1-z]^-1 + 19/2*H(R(0,0),z)
         *z - 11*H(R(0,1),z) + 24*H(R(0,1),z)*[1-z]^-1 - 11*H(R(0,1),z)*z + 68/
         3*H(R(1),z) - 4/3*H(R(1),z)*z - 13*H(R(1,0),z) + 26*H(R(1,0),z)*
         [1-z]^-1 - 13*H(R(1,0),z)*z + 12*H(R(1,1),z) + 12*H(R(1,1),z)*z )

       + 22199/216 + 14*[1-z]^-1*zeta3 - 2/9*[1-z]^-1*pi^2 - 33*zeta3 - 28/3*
         pi^2 - 8017/216*z - 33*z*zeta3 + 389623/2592*Dd([1-z]) - 1027/18*Dd(
         [1-z])*zeta3 - 6857/432*Dd([1-z])*pi^2 + 163/360*Dd([1-z])*pi^4 - 
         23959/216*Dn(0,[1-z]) + 50*Dn(0,[1-z])*zeta3 + 181/18*Dn(0,[1-z])*
         pi^2 + 1429/18*Dn(1,[1-z]) - 28/3*Dn(1,[1-z])*pi^2 - 76/3*Dn(2,[1-z])
          + 8*Dn(3,[1-z]) - 245/3*H(R(0),z) + 274/3*H(R(0),z)*[1-z]^-1 - 10*H(
         R(0),z)*[1-z]^-1*pi^2 + 61/12*H(R(0),z)*pi^2 + 35/2*H(R(0),z)*z + 61/
         12*H(R(0),z)*z*pi^2 + 47*H(R(0,0),z) - 123/2*H(R(0,0),z)*[1-z]^-1 - 
         11*H(R(0,0),z)*z - 29/2*H(R(0,0,0),z) + 48*H(R(0,0,0),z)*[1-z]^-1 - 
         29/2*H(R(0,0,0),z)*z + 19*H(R(0,0,1),z) - 48*H(R(0,0,1),z)*[1-z]^-1
          + 19*H(R(0,0,1),z)*z - 46*H(R(0,1),z) + 55*H(R(0,1),z)*[1-z]^-1 + 6*
         H(R(0,1),z)*z + 22*H(R(0,1,0),z) - 48*H(R(0,1,0),z)*[1-z]^-1 + 22*H(
         R(0,1,0),z)*z - 22*H(R(0,1,1),z) + 48*H(R(0,1,1),z)*[1-z]^-1 - 22*H(
         R(0,1,1),z)*z + 1277/18*H(R(1),z) - 14/3*H(R(1),z)*pi^2 - 301/18*H(R(
         1),z)*z - 14/3*H(R(1),z)*z*pi^2 - 142/3*H(R(1,0),z) + 161/3*H(R(1,0),
         z)*[1-z]^-1 + 2/3*H(R(1,0),z)*z + 29*H(R(1,0,0),z) - 58*H(R(1,0,0),z)
         *[1-z]^-1 + 29*H(R(1,0,0),z)*z - 26*H(R(1,0,1),z) + 52*H(R(1,0,1),z)*
         [1-z]^-1 - 26*H(R(1,0,1),z)*z + 136/3*H(R(1,1),z) - 8/3*H(R(1,1),z)*z
          - 26*H(R(1,1,0),z) + 52*H(R(1,1,0),z)*[1-z]^-1 - 26*H(R(1,1,0),z)*z
          + 24*H(R(1,1,1),z) + 24*H(R(1,1,1),z)*z );

id gA40   = (  + e^-3 * ( 6 - 6*z^-1 - 3*z )

       + e^-2 * ( 15 - 49/3*z^-1 - 13/4*z + 4/3*z^2 - 19*H(R(0),z) + 12*H(R(0)
         ,z)*z^-1 + 7/2*H(R(0),z)*z + 12*H(R(1),z) - 12*H(R(1),z)*z^-1 - 6*H(
         R(1),z)*z )

       + e^-1 * ( 89/12 - 91/9*z^-1 + 13/3*z^-1*pi^2 - 8/3*pi^2 - 173/12*z + 3
         *z*pi^2 - 8/9*z^2 - 4*H(R(-1,0),z) - 4*H(R(-1,0),z)*z^-1 - 2*H(R(-1,0
         ),z)*z - 16*H(R(0),z) + 142/3*H(R(0),z)*z^-1 + 27/4*H(R(0),z)*z + 63*
         H(R(0,0),z) - 24*H(R(0,0),z)*z^-1 + 1/2*H(R(0,0),z)*z - 38*H(R(0,1),z
         ) + 24*H(R(0,1),z)*z^-1 + 7*H(R(0,1),z)*z + 30*H(R(1),z) - 98/3*H(R(1
         ),z)*z^-1 - 13/2*H(R(1),z)*z + 8/3*H(R(1),z)*z^2 - 22*H(R(1,0),z) + 
         22*H(R(1,0),z)*z^-1 + 11*H(R(1,0),z)*z + 24*H(R(1,1),z) - 24*H(R(1,1)
         ,z)*z^-1 - 12*H(R(1,1),z)*z )

       + 1135/18 - 2329/27*z^-1 + 68*z^-1*zeta3 + 67/6*z^-1*pi^2 - 74*zeta3 - 
         103/6*pi^2 - 1895/36*z + 39*z*zeta3 + 71/24*z*pi^2 + 502/27*z^2 - 2*
         z^2*pi^2 + 1/9*z^3*pi^2 + 2*H(R(-1),z)*z^-1*pi^2 + 2*H(R(-1),z)*pi^2
          + H(R(-1),z)*z*pi^2 + 8*H(R(-1,-1,0),z) + 8*H(R(-1,-1,0),z)*z^-1 + 4
         *H(R(-1,-1,0),z)*z + 56/3*H(R(-1,0),z) + 44/3*H(R(-1,0),z)*z^-1 + 2*
         H(R(-1,0),z)*z + 8/3*H(R(-1,0),z)*z^2 + 2/3*H(R(-1,0),z)*z^3 + 16*H(
         R(-1,0,0),z) + 16*H(R(-1,0,0),z)*z^-1 + 8*H(R(-1,0,0),z)*z - 8*H(R(-1
         ,0,1),z) - 8*H(R(-1,0,1),z)*z^-1 - 4*H(R(-1,0,1),z)*z - 217/4*H(R(0),
         z) - 86/9*H(R(0),z)*z^-1 - 22/3*H(R(0),z)*z^-1*pi^2 + 15/2*H(R(0),z)*
         pi^2 + 9/4*H(R(0),z)*z - 49/12*H(R(0),z)*z*pi^2 - 2/3*H(R(0),z)*z^2
          + 16*H(R(0,-1,0),z)*z^-1 + 8*H(R(0,-1,0),z)*z - 10*H(R(0,0),z) - 460/
         3*H(R(0,0),z)*z^-1 - 73/4*H(R(0,0),z)*z - 8*H(R(0,0),z)*z^2 - 2/3*H(
         R(0,0),z)*z^3 - 217*H(R(0,0,0),z) + 48*H(R(0,0,0),z)*z^-1 - 47/2*H(R(
         0,0,0),z)*z + 126*H(R(0,0,1),z) - 48*H(R(0,0,1),z)*z^-1 + H(R(0,0,1),
         z)*z - 32*H(R(0,1),z) + 284/3*H(R(0,1),z)*z^-1 + 27/2*H(R(0,1),z)*z
          + 68*H(R(0,1,0),z) - 40*H(R(0,1,0),z)*z^-1 - 10*H(R(0,1,0),z)*z - 76
         *H(R(0,1,1),z) + 48*H(R(0,1,1),z)*z^-1 + 14*H(R(0,1,1),z)*z + 89/6*H(
         R(1),z) - 182/9*H(R(1),z)*z^-1 + 10*H(R(1),z)*z^-1*pi^2 - 10*H(R(1),z
         )*pi^2 - 173/6*H(R(1),z)*z + 5*H(R(1),z)*z*pi^2 - 16/9*H(R(1),z)*z^2
          - 62*H(R(1,0),z) + 196/3*H(R(1,0),z)*z^-1 + 13*H(R(1,0),z)*z - 16/3*
         H(R(1,0),z)*z^2 + 34*H(R(1,0,0),z) - 34*H(R(1,0,0),z)*z^-1 - 17*H(R(1
         ,0,0),z)*z - 44*H(R(1,0,1),z) + 44*H(R(1,0,1),z)*z^-1 + 22*H(R(1,0,1)
         ,z)*z + 60*H(R(1,1),z) - 196/3*H(R(1,1),z)*z^-1 - 13*H(R(1,1),z)*z + 
         16/3*H(R(1,1),z)*z^2 - 44*H(R(1,1,0),z) + 44*H(R(1,1,0),z)*z^-1 + 22*
         H(R(1,1,0),z)*z + 48*H(R(1,1,1),z) - 48*H(R(1,1,1),z)*z^-1 - 24*H(R(1
         ,1,1),z)*z );

id qA40t  = (  + e^-4 * ( 4*Dd([1-z]) )

       + e^-3 * ( 4 + 4*z + 6*Dd([1-z]) - 8*Dn(0,[1-z]) )

       + e^-2 * ( 11 - z + 75/4*Dd([1-z]) - 10/3*Dd([1-z])*pi^2 - 12*Dn(0,
         [1-z]) + 16*Dn(1,[1-z]) - 7*H(R(0),z) + 16*H(R(0),z)*[1-z]^-1 - 7*H(
         R(0),z)*z + 8*H(R(1),z) + 8*H(R(1),z)*z )

       + e^-1 * ( 67/2 - 11/3*pi^2 - 21/2*z - 11/3*z*pi^2 + 417/8*Dd([1-z]) - 
         116/3*Dd([1-z])*zeta3 - 5*Dd([1-z])*pi^2 - 75/2*Dn(0,[1-z]) + 20/3*
         Dn(0,[1-z])*pi^2 + 24*Dn(1,[1-z]) - 16*Dn(2,[1-z]) - 22*H(R(0),z) + 
         24*H(R(0),z)*[1-z]^-1 + 6*H(R(0),z)*z + 13*H(R(0,0),z) - 36*H(R(0,0),
         z)*[1-z]^-1 + 13*H(R(0,0),z)*z - 14*H(R(0,1),z) + 32*H(R(0,1),z)*
         [1-z]^-1 - 14*H(R(0,1),z)*z + 22*H(R(1),z) - 2*H(R(1),z)*z - 16*H(R(1
         ,0),z) + 32*H(R(1,0),z)*[1-z]^-1 - 16*H(R(1,0),z)*z + 16*H(R(1,1),z)
          + 16*H(R(1,1),z)*z )

       + 389/4 + 24*[1-z]^-1*zeta3 - 146/3*zeta3 - 55/6*pi^2 - 211/4*z - 146/3
         *z*zeta3 - 1/2*z*pi^2 + 2275/16*Dd([1-z]) - 64*Dd([1-z])*zeta3 - 125/
         8*Dd([1-z])*pi^2 + 61/90*Dd([1-z])*pi^4 - 417/4*Dn(0,[1-z]) + 232/3*
         Dn(0,[1-z])*zeta3 + 10*Dn(0,[1-z])*pi^2 + 75*Dn(1,[1-z]) - 40/3*Dn(1,
         [1-z])*pi^2 - 24*Dn(2,[1-z]) + 32/3*Dn(3,[1-z]) - 75*H(R(0),z) + 80*
         H(R(0),z)*[1-z]^-1 - 12*H(R(0),z)*[1-z]^-1*pi^2 + 37/6*H(R(0),z)*pi^2
          + 23*H(R(0),z)*z + 37/6*H(R(0),z)*z*pi^2 + 58*H(R(0,0),z) - 60*H(R(0
         ,0),z)*[1-z]^-1 - 22*H(R(0,0),z)*z - 31*H(R(0,0,0),z) + 100*H(R(0,0,0
         ),z)*[1-z]^-1 - 31*H(R(0,0,0),z)*z + 26*H(R(0,0,1),z) - 72*H(R(0,0,1)
         ,z)*[1-z]^-1 + 26*H(R(0,0,1),z)*z - 44*H(R(0,1),z) + 48*H(R(0,1),z)*
         [1-z]^-1 + 12*H(R(0,1),z)*z + 24*H(R(0,1,0),z) - 56*H(R(0,1,0),z)*
         [1-z]^-1 + 24*H(R(0,1,0),z)*z - 28*H(R(0,1,1),z) + 64*H(R(0,1,1),z)*
         [1-z]^-1 - 28*H(R(0,1,1),z)*z + 67*H(R(1),z) - 20/3*H(R(1),z)*pi^2 - 
         21*H(R(1),z)*z - 20/3*H(R(1),z)*z*pi^2 - 38*H(R(1,0),z) + 48*H(R(1,0)
         ,z)*[1-z]^-1 + 2*H(R(1,0),z)*z + 32*H(R(1,0,0),z) - 64*H(R(1,0,0),z)*
         [1-z]^-1 + 32*H(R(1,0,0),z)*z - 32*H(R(1,0,1),z) + 64*H(R(1,0,1),z)*
         [1-z]^-1 - 32*H(R(1,0,1),z)*z + 44*H(R(1,1),z) - 4*H(R(1,1),z)*z - 32
         *H(R(1,1,0),z) + 64*H(R(1,1,0),z)*[1-z]^-1 - 32*H(R(1,1,0),z)*z + 32*
         H(R(1,1,1),z) + 32*H(R(1,1,1),z)*z );

id gA40t  = (  + e^-3 * ( 8 - 8*z^-1 - 4*z )

       + e^-2 * ( 14 - 12*z^-1 - 13/2*z - 14*H(R(0),z) + 16*H(R(0),z)*z^-1 + 7
         *H(R(0),z)*z + 16*H(R(1),z) - 16*H(R(1),z)*z^-1 - 8*H(R(1),z)*z )

       + e^-1 * ( 75/2 - 38*z^-1 + 20/3*z^-1*pi^2 - 22/3*pi^2 - 39/2*z + 11/3*
         z*pi^2 - 32*H(R(0),z) + 24*H(R(0),z)*z^-1 + 15/2*H(R(0),z)*z + 22*H(
         R(0,0),z) - 32*H(R(0,0),z)*z^-1 - 11*H(R(0,0),z)*z - 28*H(R(0,1),z)
          + 32*H(R(0,1),z)*z^-1 + 14*H(R(0,1),z)*z + 28*H(R(1),z) - 24*H(R(1),
         z)*z^-1 - 13*H(R(1),z)*z - 36*H(R(1,0),z) + 36*H(R(1,0),z)*z^-1 + 18*
         H(R(1,0),z)*z + 32*H(R(1,1),z) - 32*H(R(1,1),z)*z^-1 - 16*H(R(1,1),z)
         *z )

       + 99 - 98*z^-1 + 208/3*z^-1*zeta3 + 10*z^-1*pi^2 - 268/3*zeta3 - 31/3*
         pi^2 - 301/6*z + 86/3*z*zeta3 + 13/4*z*pi^2 - 4/3*z^2 + 2/9*z^3*pi^2
          + 4/3*H(R(-1),z)*z^-1*pi^2 + 8/3*H(R(-1),z)*pi^2 + 4/3*H(R(-1),z)*z*
         pi^2 + 32*H(R(-1,-1,0),z) + 16*H(R(-1,-1,0),z)*z^-1 + 16*H(R(-1,-1,0)
         ,z)*z - 56/3*H(R(-1,0),z) - 24*H(R(-1,0),z)*z + 4/3*H(R(-1,0),z)*z^3
          - 16*H(R(-1,0,0),z) - 8*H(R(-1,0,0),z)*z^-1 - 8*H(R(-1,0,0),z)*z - 
         153/2*H(R(0),z) + 76*H(R(0),z)*z^-1 - 40/3*H(R(0),z)*z^-1*pi^2 + 41/3
         *H(R(0),z)*pi^2 + 199/6*H(R(0),z)*z - 41/6*H(R(0),z)*z*pi^2 - 4/3*H(
         R(0),z)*z^2 - 32*H(R(0,-1,0),z) + 76*H(R(0,0),z) - 48*H(R(0,0),z)*
         z^-1 + 51/2*H(R(0,0),z)*z - 4/3*H(R(0,0),z)*z^3 - 26*H(R(0,0,0),z) + 
         64*H(R(0,0,0),z)*z^-1 + 13*H(R(0,0,0),z)*z + 44*H(R(0,0,1),z) - 64*H(
         R(0,0,1),z)*z^-1 - 22*H(R(0,0,1),z)*z - 64*H(R(0,1),z) + 48*H(R(0,1),
         z)*z^-1 + 15*H(R(0,1),z)*z + 72*H(R(0,1,0),z) - 72*H(R(0,1,0),z)*z^-1
          - 36*H(R(0,1,0),z)*z - 56*H(R(0,1,1),z) + 64*H(R(0,1,1),z)*z^-1 + 28
         *H(R(0,1,1),z)*z + 75*H(R(1),z) - 76*H(R(1),z)*z^-1 + 32/3*H(R(1),z)*
         z^-1*pi^2 - 28/3*H(R(1),z)*pi^2 - 39*H(R(1),z)*z + 14/3*H(R(1),z)*z*
         pi^2 - 60*H(R(1,0),z) + 48*H(R(1,0),z)*z^-1 + 30*H(R(1,0),z)*z + 68*
         H(R(1,0,0),z) - 76*H(R(1,0,0),z)*z^-1 - 34*H(R(1,0,0),z)*z - 72*H(R(1
         ,0,1),z) + 72*H(R(1,0,1),z)*z^-1 + 36*H(R(1,0,1),z)*z + 56*H(R(1,1),z
         ) - 48*H(R(1,1),z)*z^-1 - 26*H(R(1,1),z)*z - 56*H(R(1,1,0),z) + 64*H(
         R(1,1,0),z)*z^-1 + 28*H(R(1,1,0),z)*z + 64*H(R(1,1,1),z) - 64*H(R(1,1
         ,1),z)*z^-1 - 32*H(R(1,1,1),z)*z );

id qB40   = (  + e^-3 * (  - 1/3*Dd([1-z]) )

       + e^-2 * (  - 1/3 - 1/3*z - 19/18*Dd([1-z]) + 2/3*Dn(0,[1-z]) )

       + e^-1 * (  - 14/9 - 2/9*z - 373/108*Dd([1-z]) + 5/18*Dd([1-z])*pi^2 + 
         19/9*Dn(0,[1-z]) - 4/3*Dn(1,[1-z]) + H(R(0),z) - 2*H(R(0),z)*[1-z]^-1
          + H(R(0),z)*z - 2/3*H(R(1),z) - 2/3*H(R(1),z)*z )

       - 335/54 + 2/9*[1-z]^-1*pi^2 + 1/6*pi^2 + 109/54*z + 1/6*z*pi^2 - 7081/
         648*Dd([1-z]) + 32/9*Dd([1-z])*zeta3 + 95/108*Dd([1-z])*pi^2 + 373/54
         *Dn(0,[1-z]) - 5/9*Dn(0,[1-z])*pi^2 - 38/9*Dn(1,[1-z]) + 4/3*Dn(2,
         [1-z]) + 17/3*H(R(0),z) - 22/3*H(R(0),z)*[1-z]^-1 + H(R(0),z)*z - 3*
         H(R(0,0),z) + 6*H(R(0,0),z)*[1-z]^-1 - 3*H(R(0,0),z)*z + 2*H(R(0,1),z
         ) - 4*H(R(0,1),z)*[1-z]^-1 + 2*H(R(0,1),z)*z - 28/9*H(R(1),z) - 4/9*
         H(R(1),z)*z + 4/3*H(R(1,0),z) - 8/3*H(R(1,0),z)*[1-z]^-1 + 4/3*H(R(1,
         0),z)*z - 4/3*H(R(1,1),z) - 4/3*H(R(1,1),z)*z );

id qpB40  = (  + e^-2 * ( 1 + 4/3*z^-1 - z - 4/3*z^2 + 2*H(R(0),z) + 2*H(R(0),
         z)*z )

       + e^-1 * ( 22/3 - 32/9*z^-1 - 2/3*pi^2 - 10/3*z - 2/3*z*pi^2 - 4/9*z^2
          - 7*H(R(0),z) - 16/3*H(R(0),z)*z^-1 + H(R(0),z)*z - 10*H(R(0,0),z)
          - 10*H(R(0,0),z)*z + 4*H(R(0,1),z) + 4*H(R(0,1),z)*z + 2*H(R(1),z)
          + 8/3*H(R(1),z)*z^-1 - 2*H(R(1),z)*z - 8/3*H(R(1),z)*z^2 )

       + 133/9 + 208/27*z^-1 - 2/3*z^-1*pi^2 - 4*zeta3 + 5/6*pi^2 - 25/9*z - 4
         *z*zeta3 - 1/6*z*pi^2 - 532/27*z^2 + 2*z^2*pi^2 - 8*H(R(-1,0),z) - 8/
         3*H(R(-1,0),z)*z^-1 - 8*H(R(-1,0),z)*z - 8/3*H(R(-1,0),z)*z^2 - 4*H(
         R(0),z) + 128/9*H(R(0),z)*z^-1 + 1/3*H(R(0),z)*pi^2 + 88/3*H(R(0),z)*
         z + 1/3*H(R(0),z)*z*pi^2 + 29*H(R(0,0),z) + 64/3*H(R(0,0),z)*z^-1 + 9
         *H(R(0,0),z)*z + 8*H(R(0,0),z)*z^2 + 38*H(R(0,0,0),z) + 38*H(R(0,0,0)
         ,z)*z - 20*H(R(0,0,1),z) - 20*H(R(0,0,1),z)*z - 14*H(R(0,1),z) - 32/3
         *H(R(0,1),z)*z^-1 + 2*H(R(0,1),z)*z - 8*H(R(0,1,0),z) - 8*H(R(0,1,0),
         z)*z + 8*H(R(0,1,1),z) + 8*H(R(0,1,1),z)*z + 44/3*H(R(1),z) - 64/9*H(
         R(1),z)*z^-1 - 20/3*H(R(1),z)*z - 8/9*H(R(1),z)*z^2 - 4*H(R(1,0),z)
          - 16/3*H(R(1,0),z)*z^-1 + 4*H(R(1,0),z)*z + 16/3*H(R(1,0),z)*z^2 + 4
         *H(R(1,1),z) + 16/3*H(R(1,1),z)*z^-1 - 4*H(R(1,1),z)*z - 16/3*H(R(1,1
         ),z)*z^2 );

id qbC40  = (  + e^-1 * ( 7/4 - 1/6*[1-z]^-1*pi^2 + 1/12*pi^2 - 2*z + 1/12*z*
         pi^2 + 5/4*H(R(0),z) - 3/4*H(R(0),z)*[1-z]^-1 + 5/4*H(R(0),z)*z + 1/2
         *H(R(1,0),z) - H(R(1,0),z)*[1-z]^-1 + 1/2*H(R(1,0),z)*z )

       - 7/4 + [1-z]^-1*zeta3 - 1/4*[1-z]^-1*pi^2 - 1/2*zeta3 + 1/3*pi^2 - 1/4
         *z - 1/2*z*zeta3 - 1/6*z*pi^2 + 2*H(R(-1,0),z) + 2*H(R(-1,0),z)*z - 
         15/4*H(R(0),z) - 3*H(R(0),z)*[1-z]^-1 + 2/3*H(R(0),z)*[1-z]^-1*pi^2
          - 1/3*H(R(0),z)*pi^2 + 3*H(R(0),z)*z - 1/3*H(R(0),z)*z*pi^2 - 2*H(R(
         0,-1,0),z) + 4*H(R(0,-1,0),z)*[1-z]^-1 - 2*H(R(0,-1,0),z)*z - 29/4*H(
         R(0,0),z) + 15/4*H(R(0,0),z)*[1-z]^-1 - 29/4*H(R(0,0),z)*z + 5/2*H(R(
         0,1),z) - 3/2*H(R(0,1),z)*[1-z]^-1 + 5/2*H(R(0,1),z)*z - H(R(0,1,0),z
         ) + 2*H(R(0,1,0),z)*[1-z]^-1 - H(R(0,1,0),z)*z + 7/2*H(R(1),z) - 4*H(
         R(1),z)*z + 7/2*H(R(1,0),z) - 3*H(R(1,0),z)*[1-z]^-1 + 1/2*H(R(1,0),z
         )*z - 7/2*H(R(1,0,0),z) + 7*H(R(1,0,0),z)*[1-z]^-1 - 7/2*H(R(1,0,0),z
         )*z + H(R(1,0,1),z) - 2*H(R(1,0,1),z)*[1-z]^-1 + H(R(1,0,1),z)*z + H(
         R(1,1,0),z) - 2*H(R(1,1,0),z)*[1-z]^-1 + H(R(1,1,0),z)*z );

id q1C40  = (  + e^-1 * (  - 13/8*Dd([1-z]) - Dd([1-z])*zeta3 + 1/4*Dd([1-z])*
         pi^2 )

       - 13/4 - 2*[1-z]^-1*zeta3 + 3/2*[1-z]^-1*pi^2 - pi^2 + 7/4*z - z*pi^2
          + 2*z^2 - z^2*pi^2 - 1/3*z^3*pi^2 - 175/16*Dd([1-z]) + 21/2*Dd([1-z]
         )*zeta3 + 1/2*Dd([1-z])*pi^2 - 11/120*Dd([1-z])*pi^4 + 13/4*Dn(0,
         [1-z]) + 2*Dn(0,[1-z])*zeta3 - 1/2*Dn(0,[1-z])*pi^2 - 2*H(R(-1,0),z)
          - 6*H(R(-1,0),z)*z - 6*H(R(-1,0),z)*z^2 - 2*H(R(-1,0),z)*z^3 + 10*H(
         R(0),z) - 10*H(R(0),z)*[1-z]^-1 + 5*H(R(0),z)*z + 2*H(R(0),z)*z^2 - 4
         *H(R(0,-1,0),z) + 4*H(R(0,-1,0),z)*[1-z]^-1 - 4*H(R(0,-1,0),z)*z + 6*
         H(R(0,0),z) - 6*H(R(0,0),z)*[1-z]^-1 + 6*H(R(0,0),z)*z + 6*H(R(0,0),z
         )*z^2 + 2*H(R(0,0),z)*z^3 + 4*H(R(0,1,0),z) - 4*H(R(0,1,0),z)*
         [1-z]^-1 + 4*H(R(0,1,0),z)*z - 2/3*H(R(1),z)*[1-z]^-1*pi^2 + 2/3*H(R(
         1),z)*pi^2 + 2/3*H(R(1),z)*z*pi^2 - 2*H(R(1,0),z) + 9*H(R(1,0),z)*
         [1-z]^-1 - 4*H(R(1,0,0),z) + 4*H(R(1,0,0),z)*[1-z]^-1 - 4*H(R(1,0,0),
         z)*z + 4*H(R(1,1,0),z) - 4*H(R(1,1,0),z)*[1-z]^-1 + 4*H(R(1,1,0),z)*z );

id q3C40  = (  + e^-1 * (  - 2 + 1/3*[1+z]^-1*pi^2 - 1/6*pi^2 + 2*z + 1/6*z*
         pi^2 - 2*H(R(-1,0),z) + 4*H(R(-1,0),z)*[1+z]^-1 + 2*H(R(-1,0),z)*z - 
         H(R(0),z) - H(R(0),z)*z + H(R(0,0),z) - 2*H(R(0,0),z)*[1+z]^-1 - H(R(
         0,0),z)*z )

       + 11/2 + 14*[1+z]^-1*zeta3 - 9*zeta3 - 1/6*pi^2 - 15/2*z + 9*z*zeta3 - 
         1/6*z*pi^2 + 2*z^2 + z^2*pi^2 - 1/3*z^3*pi^2 - 8/3*H(R(-1),z)*
         [1+z]^-1*pi^2 + 5/3*H(R(-1),z)*pi^2 - 5/3*H(R(-1),z)*z*pi^2 + 12*H(R(
         -1,-1,0),z) - 16*H(R(-1,-1,0),z)*[1+z]^-1 - 12*H(R(-1,-1,0),z)*z - 4*
         H(R(-1,0),z) - 4*H(R(-1,0),z)*z + 6*H(R(-1,0),z)*z^2 - 2*H(R(-1,0),z)
         *z^3 + 4*H(R(-1,0,0),z) - 12*H(R(-1,0,0),z)*[1+z]^-1 - 4*H(R(-1,0,0),
         z)*z - 4*H(R(-1,0,1),z) + 8*H(R(-1,0,1),z)*[1+z]^-1 + 4*H(R(-1,0,1),z
         )*z + 27/2*H(R(0),z) - 4*H(R(0),z)*[1+z]^-1 - 2/3*H(R(0),z)*[1+z]^-1*
         pi^2 + 1/3*H(R(0),z)*pi^2 - 9/2*H(R(0),z)*z - 1/3*H(R(0),z)*z*pi^2 + 
         2*H(R(0),z)*z^2 - 4*H(R(0,-1,0),z)*[1+z]^-1 + 8*H(R(0,0),z) + 8*H(R(0
         ,0),z)*z - 6*H(R(0,0),z)*z^2 + 2*H(R(0,0),z)*z^3 - 9*H(R(0,0,0),z) + 
         18*H(R(0,0,0),z)*[1+z]^-1 + 9*H(R(0,0,0),z)*z + 2*H(R(0,0,1),z) - 4*
         H(R(0,0,1),z)*[1+z]^-1 - 2*H(R(0,0,1),z)*z - 2*H(R(0,1),z) - 2*H(R(0,
         1),z)*z - 4*H(R(1),z) + 4*H(R(1),z)*z );

id qD40   = (  + e^-4 * ( 10*Dd([1-z]) )

       + e^-3 * ( 10 + 10*z + 22*Dd([1-z]) - 20*Dn(0,[1-z]) )

       + e^-2 * ( 39 + 27*z + 4*z^2 + 590/9*Dd([1-z]) - 8*Dd([1-z])*pi^2 - 44*
         Dn(0,[1-z]) + 40*Dn(1,[1-z]) - 18*H(R(0),z) + 40*H(R(0),z)*[1-z]^-1
          - 18*H(R(0),z)*z + 20*H(R(1),z) + 20*H(R(1),z)*z )

       + e^-1 * ( 982/9 + 2/3*[1-z]^-1*pi^2 - 9*pi^2 + 859/9*z - 9*z*pi^2 + 
         112/9*z^2 + 4868/27*Dd([1-z]) - 272/3*Dd([1-z])*zeta3 - 154/9*Dd(
         [1-z])*pi^2 - 1180/9*Dn(0,[1-z]) + 16*Dn(0,[1-z])*pi^2 + 88*Dn(1,
         [1-z]) - 40*Dn(2,[1-z]) - 236/3*H(R(0),z) + 277/3*H(R(0),z)*[1-z]^-1
          - 164/3*H(R(0),z)*z - 8*H(R(0),z)*z^2 + 32*H(R(0,0),z) - 84*H(R(0,0)
         ,z)*[1-z]^-1 + 32*H(R(0,0),z)*z - 36*H(R(0,1),z) + 80*H(R(0,1),z)*
         [1-z]^-1 - 36*H(R(0,1),z)*z + 78*H(R(1),z) + 54*H(R(1),z)*z + 8*H(R(1
         ),z)*z^2 - 42*H(R(1,0),z) + 84*H(R(1,0),z)*[1-z]^-1 - 42*H(R(1,0),z)*
         z + 40*H(R(1,1),z) + 40*H(R(1,1),z)*z )

       + 15485/54 + 48*[1-z]^-1*zeta3 + 11/3*[1-z]^-1*pi^2 - 344/3*zeta3 - 629/
         18*pi^2 + 8041/27*z - 332/3*z*zeta3 - 437/18*z*pi^2 + 2087/54*z^2 + 8
         *z^2*zeta3 - 4*z^2*pi^2 + 25811/54*Dd([1-z]) - 550/3*Dd([1-z])*zeta3
          - 1408/27*Dd([1-z])*pi^2 + 7/5*Dd([1-z])*pi^4 - 9736/27*Dn(0,[1-z])
          + 544/3*Dn(0,[1-z])*zeta3 + 308/9*Dn(0,[1-z])*pi^2 + 2360/9*Dn(1,
         [1-z]) - 32*Dn(1,[1-z])*pi^2 - 88*Dn(2,[1-z]) + 80/3*Dn(3,[1-z]) - 2/
         3*H(R(-1),z)*pi^2 - 4/3*H(R(-1),z)*z*pi^2 - 2/3*H(R(-1),z)*z^2*pi^2
          - 8*H(R(-1,-1,0),z) - 16*H(R(-1,-1,0),z)*z - 8*H(R(-1,-1,0),z)*z^2
          - 4*H(R(-1,0),z) - 8*H(R(-1,0),z)*z - 4*H(R(-1,0),z)*z^2 + 4*H(R(-1,
         0,0),z) + 8*H(R(-1,0,0),z)*z + 4*H(R(-1,0,0),z)*z^2 - 659/3*H(R(0),z)
          + 2368/9*H(R(0),z)*[1-z]^-1 - 32*H(R(0),z)*[1-z]^-1*pi^2 + 49/3*H(R(
         0),z)*pi^2 - 584/3*H(R(0),z)*z + 49/3*H(R(0),z)*z*pi^2 - 224/9*H(R(0)
         ,z)*z^2 + 8*H(R(0,-1,0),z)*[1-z]^-1 + 4*H(R(0,-1,0),z)*z + 554/3*H(R(
         0,0),z) - 221*H(R(0,0),z)*[1-z]^-1 + 386/3*H(R(0,0),z)*z + 64/3*H(R(0
         ,0),z)*z^2 - 60*H(R(0,0,0),z) + 196*H(R(0,0,0),z)*[1-z]^-1 - 60*H(R(0
         ,0,0),z)*z + 64*H(R(0,0,1),z) - 168*H(R(0,0,1),z)*[1-z]^-1 + 64*H(R(0
         ,0,1),z)*z - 472/3*H(R(0,1),z) + 554/3*H(R(0,1),z)*[1-z]^-1 - 328/3*
         H(R(0,1),z)*z - 16*H(R(0,1),z)*z^2 + 72*H(R(0,1,0),z) - 160*H(R(0,1,0
         ),z)*[1-z]^-1 + 72*H(R(0,1,0),z)*z + 4*H(R(0,1,0),z)*z^2 - 72*H(R(0,1
         ,1),z) + 160*H(R(0,1,1),z)*[1-z]^-1 - 72*H(R(0,1,1),z)*z + 1964/9*H(
         R(1),z) - 4/3*H(R(1),z)*[1-z]^-1*pi^2 - 46/3*H(R(1),z)*pi^2 + 1718/9*
         H(R(1),z)*z - 46/3*H(R(1),z)*z*pi^2 + 224/9*H(R(1),z)*z^2 + 2/3*H(R(1
         ),z)*z^2*pi^2 - 518/3*H(R(1,0),z) + 620/3*H(R(1,0),z)*[1-z]^-1 - 332/
         3*H(R(1,0),z)*z - 44/3*H(R(1,0),z)*z^2 + 86*H(R(1,0,0),z) - 172*H(R(1
         ,0,0),z)*[1-z]^-1 + 86*H(R(1,0,0),z)*z - 4*H(R(1,0,0),z)*z^2 - 84*H(
         R(1,0,1),z) + 168*H(R(1,0,1),z)*[1-z]^-1 - 84*H(R(1,0,1),z)*z + 156*
         H(R(1,1),z) + 108*H(R(1,1),z)*z + 16*H(R(1,1),z)*z^2 - 80*H(R(1,1,0),
         z) + 160*H(R(1,1,0),z)*[1-z]^-1 - 80*H(R(1,1,0),z)*z + 4*H(R(1,1,0),z
         )*z^2 + 80*H(R(1,1,1),z) + 80*H(R(1,1,1),z)*z );

id g2D40  = (  + e^-4 * ( 3*Dd([1-z]) )

       + e^-3 * ( 20 - 14*z^-1 - 10*z + 6*z^2 + 19/3*Dd([1-z]) - 6*Dn(0,[1-z])
          )

       + e^-2 * ( 259/6 - 31*z^-1 - 103/12*z + 62/3*z^2 + 1429/72*Dd([1-z]) - 
         7/3*Dd([1-z])*pi^2 - 38/3*Dn(0,[1-z]) + 12*Dn(1,[1-z]) - 46*H(R(0),z)
          + 28*H(R(0),z)*z^-1 + 12*H(R(0),z)*[1-z]^-1 + 14*H(R(0),z)*z - 12*H(
         R(0),z)*z^2 + 40*H(R(1),z) - 28*H(R(1),z)*z^-1 - 20*H(R(1),z)*z + 12*
         H(R(1),z)*z^2 )

       + e^-1 * ( 1907/18 - 565/9*z^-1 + 11*z^-1*pi^2 - 43/3*pi^2 - 289/18*z
          + 59/6*z*pi^2 + 1823/36*z^2 - 14/3*z^2*pi^2 + 23959/432*Dd([1-z]) - 
         25*Dd([1-z])*zeta3 - 181/36*Dd([1-z])*pi^2 - 1429/36*Dn(0,[1-z]) + 14/
         3*Dn(0,[1-z])*pi^2 + 76/3*Dn(1,[1-z]) - 12*Dn(2,[1-z]) - 4*H(R(-1,0),
         z) - 4*H(R(-1,0),z)*z^-1 - 2*H(R(-1,0),z)*z - 153/2*H(R(0),z) + 230/3
         *H(R(0),z)*z^-1 + 76/3*H(R(0),z)*[1-z]^-1 + 97/4*H(R(0),z)*z - 98/3*
         H(R(0),z)*z^2 + 114*H(R(0,0),z) - 56*H(R(0,0),z)*z^-1 - 24*H(R(0,0),z
         )*[1-z]^-1 - 10*H(R(0,0),z)*z + 24*H(R(0,0),z)*z^2 - 92*H(R(0,1),z)
          + 56*H(R(0,1),z)*z^-1 + 24*H(R(0,1),z)*[1-z]^-1 + 28*H(R(0,1),z)*z
          - 24*H(R(0,1),z)*z^2 + 259/3*H(R(1),z) - 62*H(R(1),z)*z^-1 - 103/6*
         H(R(1),z)*z + 124/3*H(R(1),z)*z^2 - 82*H(R(1,0),z) + 58*H(R(1,0),z)*
         z^-1 + 24*H(R(1,0),z)*[1-z]^-1 + 41*H(R(1,0),z)*z - 24*H(R(1,0),z)*
         z^2 + 80*H(R(1,1),z) - 56*H(R(1,1),z)*z^-1 - 40*H(R(1,1),z)*z + 24*H(
         R(1,1),z)*z^2 )

       + 80329/216 - 6668/27*z^-1 + 412/3*z^-1*zeta3 + 421/18*z^-1*pi^2 + 16*
         [1-z]^-1*zeta3 - 5/6*[1-z]^-1*pi^2 - 682/3*zeta3 - 455/12*pi^2 - 
         22799/216*z + 293/3*z*zeta3 + 37/8*z*pi^2 + 46025/216*z^2 - 66*z^2*
         zeta3 - 160/9*z^2*pi^2 + 389623/2592*Dd([1-z]) - 1027/18*Dd([1-z])*
         zeta3 - 6857/432*Dd([1-z])*pi^2 + 163/360*Dd([1-z])*pi^4 - 23959/216*
         Dn(0,[1-z]) + 50*Dn(0,[1-z])*zeta3 + 181/18*Dn(0,[1-z])*pi^2 + 1429/
         18*Dn(1,[1-z]) - 28/3*Dn(1,[1-z])*pi^2 - 76/3*Dn(2,[1-z]) + 8*Dn(3,
         [1-z]) + 10/3*H(R(-1),z)*z^-1*pi^2 + 4*H(R(-1),z)*pi^2 + 3*H(R(-1),z)
         *z*pi^2 + 2/3*H(R(-1),z)*z^2*pi^2 + 32*H(R(-1,-1,0),z) + 24*H(R(-1,-1
         ,0),z)*z^-1 + 28*H(R(-1,-1,0),z)*z + 8*H(R(-1,-1,0),z)*z^2 + 44/3*H(
         R(-1,0),z)*z^-1 + 10*H(R(-1,0),z)*z + 68/3*H(R(-1,0),z)*z^2 + 4*H(R(
         -1,0,0),z) + 8*H(R(-1,0,0),z)*z^-1 - 4*H(R(-1,0,0),z)*z - 4*H(R(-1,0,
         0),z)*z^2 - 8*H(R(-1,0,1),z) - 8*H(R(-1,0,1),z)*z^-1 - 4*H(R(-1,0,1),
         z)*z - 1039/4*H(R(0),z) + 862/9*H(R(0),z)*z^-1 - 62/3*H(R(0),z)*z^-1*
         pi^2 + 1501/18*H(R(0),z)*[1-z]^-1 - 26/3*H(R(0),z)*[1-z]^-1*pi^2 + 89/
         3*H(R(0),z)*pi^2 - 67/12*H(R(0),z)*z - 47/3*H(R(0),z)*z*pi^2 - 2179/
         18*H(R(0),z)*z^2 + 26/3*H(R(0),z)*z^2*pi^2 - 32*H(R(0,-1,0),z) + 16*
         H(R(0,-1,0),z)*z^-1 + 8*H(R(0,-1,0),z)*[1-z]^-1 + 12*H(R(0,-1,0),z)*z
          - 16*H(R(0,-1,0),z)*z^2 + 237/2*H(R(0,0),z) - 212*H(R(0,0),z)*z^-1
          - 137/3*H(R(0,0),z)*[1-z]^-1 - 259/4*H(R(0,0),z)*z + 85/3*H(R(0,0),z
         )*z^2 - 310*H(R(0,0,0),z) + 112*H(R(0,0,0),z)*z^-1 + 48*H(R(0,0,0),z)
         *[1-z]^-1 - 34*H(R(0,0,0),z)*z - 48*H(R(0,0,0),z)*z^2 + 228*H(R(0,0,1
         ),z) - 112*H(R(0,0,1),z)*z^-1 - 48*H(R(0,0,1),z)*[1-z]^-1 - 20*H(R(0,
         0,1),z)*z + 48*H(R(0,0,1),z)*z^2 - 153*H(R(0,1),z) + 460/3*H(R(0,1),z
         )*z^-1 + 152/3*H(R(0,1),z)*[1-z]^-1 + 97/2*H(R(0,1),z)*z - 196/3*H(R(
         0,1),z)*z^2 + 184*H(R(0,1,0),z) - 112*H(R(0,1,0),z)*z^-1 - 44*H(R(0,1
         ,0),z)*[1-z]^-1 - 62*H(R(0,1,0),z)*z + 48*H(R(0,1,0),z)*z^2 - 184*H(
         R(0,1,1),z) + 112*H(R(0,1,1),z)*z^-1 + 48*H(R(0,1,1),z)*[1-z]^-1 + 56
         *H(R(0,1,1),z)*z - 48*H(R(0,1,1),z)*z^2 + 1907/9*H(R(1),z) - 1130/9*
         H(R(1),z)*z^-1 + 62/3*H(R(1),z)*z^-1*pi^2 - 88/3*H(R(1),z)*pi^2 - 289/
         9*H(R(1),z)*z + 41/3*H(R(1),z)*z*pi^2 + 1823/18*H(R(1),z)*z^2 - 26/3*
         H(R(1),z)*z^2*pi^2 - 527/3*H(R(1,0),z) + 124*H(R(1,0),z)*z^-1 + 137/3
         *H(R(1,0),z)*[1-z]^-1 + 97/3*H(R(1,0),z)*z - 239/3*H(R(1,0),z)*z^2 + 
         150*H(R(1,0,0),z) - 110*H(R(1,0,0),z)*z^-1 - 44*H(R(1,0,0),z)*
         [1-z]^-1 - 69*H(R(1,0,0),z)*z + 40*H(R(1,0,0),z)*z^2 - 164*H(R(1,0,1)
         ,z) + 116*H(R(1,0,1),z)*z^-1 + 48*H(R(1,0,1),z)*[1-z]^-1 + 82*H(R(1,0
         ,1),z)*z - 48*H(R(1,0,1),z)*z^2 + 518/3*H(R(1,1),z) - 124*H(R(1,1),z)
         *z^-1 - 103/3*H(R(1,1),z)*z + 248/3*H(R(1,1),z)*z^2 - 152*H(R(1,1,0),
         z) + 108*H(R(1,1,0),z)*z^-1 + 48*H(R(1,1,0),z)*[1-z]^-1 + 70*H(R(1,1,
         0),z)*z - 44*H(R(1,1,0),z)*z^2 + 160*H(R(1,1,1),z) - 112*H(R(1,1,1),z
         )*z^-1 - 80*H(R(1,1,1),z)*z + 48*H(R(1,1,1),z)*z^2 );

id g3D40  = (  + e^-4 * ( 4*Dd([1-z]) )

       + e^-3 * ( 20 - 12*z^-1 - 10*z + 8*z^2 + 6*Dd([1-z]) - 8*Dn(0,[1-z]) )

       + e^-2 * ( 41 - 34*z^-1 - 21/2*z + 28*z^2 + 75/4*Dd([1-z]) - 10/3*Dd(
         [1-z])*pi^2 - 12*Dn(0,[1-z]) + 16*Dn(1,[1-z]) - 56*H(R(0),z) + 24*H(
         R(0),z)*z^-1 + 16*H(R(0),z)*[1-z]^-1 + 10*H(R(0),z)*z - 16*H(R(0),z)*
         z^2 + 40*H(R(1),z) - 24*H(R(1),z)*z^-1 - 20*H(R(1),z)*z + 16*H(R(1),z
         )*z^2 )

       + e^-1 * ( 67 - 280/9*z^-1 + 26/3*z^-1*pi^2 + 2/3*[1+z]^-1*pi^2 - 12*
         pi^2 - 5*z + 32/3*z*pi^2 + 785/18*z^2 - 22/3*z^2*pi^2 + 417/8*Dd(
         [1-z]) - 116/3*Dd([1-z])*zeta3 - 5*Dd([1-z])*pi^2 - 75/2*Dn(0,[1-z])
          + 20/3*Dn(0,[1-z])*pi^2 + 24*Dn(1,[1-z]) - 16*Dn(2,[1-z]) - 16*H(R(
         -1,0),z) - 8*H(R(-1,0),z)*z^-1 + 8*H(R(-1,0),z)*[1+z]^-1 - 8*H(R(-1,0
         ),z)*z - 8*H(R(-1,0),z)*z^2 - 53*H(R(0),z) + 292/3*H(R(0),z)*z^-1 + 
         24*H(R(0),z)*[1-z]^-1 + 85/2*H(R(0),z)*z - 116/3*H(R(0),z)*z^2 + 176*
         H(R(0,0),z) - 48*H(R(0,0),z)*z^-1 - 36*H(R(0,0),z)*[1-z]^-1 - 4*H(R(0
         ,0),z)*[1+z]^-1 + 10*H(R(0,0),z)*z + 40*H(R(0,0),z)*z^2 - 112*H(R(0,1
         ),z) + 48*H(R(0,1),z)*z^-1 + 32*H(R(0,1),z)*[1-z]^-1 + 20*H(R(0,1),z)
         *z - 32*H(R(0,1),z)*z^2 + 82*H(R(1),z) - 68*H(R(1),z)*z^-1 - 21*H(R(1
         ),z)*z + 56*H(R(1),z)*z^2 - 76*H(R(1,0),z) + 44*H(R(1,0),z)*z^-1 + 32
         *H(R(1,0),z)*[1-z]^-1 + 38*H(R(1,0),z)*z - 32*H(R(1,0),z)*z^2 + 80*H(
         R(1,1),z) - 48*H(R(1,1),z)*z^-1 - 40*H(R(1,1),z)*z + 32*H(R(1,1),z)*
         z^2 )

       + 10895/36 - 2026/9*z^-1 + 136*z^-1*zeta3 + 211/9*z^-1*pi^2 + 24*
         [1-z]^-1*zeta3 + 28*[1+z]^-1*zeta3 - 820/3*zeta3 - 263/6*pi^2 - 3233/
         36*z + 422/3*z*zeta3 + 71/12*z*pi^2 + 8407/36*z^2 - 388/3*z^2*zeta3
          - 298/9*z^2*pi^2 + 2275/16*Dd([1-z]) - 64*Dd([1-z])*zeta3 - 125/8*
         Dd([1-z])*pi^2 + 61/90*Dd([1-z])*pi^4 - 417/4*Dn(0,[1-z]) + 232/3*Dn(
         0,[1-z])*zeta3 + 10*Dn(0,[1-z])*pi^2 + 75*Dn(1,[1-z]) - 40/3*Dn(1,
         [1-z])*pi^2 - 24*Dn(2,[1-z]) + 32/3*Dn(3,[1-z]) + 4*H(R(-1),z)*z^-1*
         pi^2 - 16/3*H(R(-1),z)*[1+z]^-1*pi^2 + 26/3*H(R(-1),z)*pi^2 + 10/3*H(
         R(-1),z)*z*pi^2 + 14/3*H(R(-1),z)*z^2*pi^2 + 40*H(R(-1,-1,0),z) + 16*
         H(R(-1,-1,0),z)*z^-1 - 32*H(R(-1,-1,0),z)*[1+z]^-1 + 8*H(R(-1,-1,0),z
         )*z + 24*H(R(-1,-1,0),z)*z^2 + 36*H(R(-1,0),z) + 88/3*H(R(-1,0),z)*
         z^-1 - 20/3*H(R(-1,0),z)*z^2 + 60*H(R(-1,0,0),z) + 32*H(R(-1,0,0),z)*
         z^-1 - 24*H(R(-1,0,0),z)*[1+z]^-1 + 36*H(R(-1,0,0),z)*z + 28*H(R(-1,0
         ,0),z)*z^2 - 32*H(R(-1,0,1),z) - 16*H(R(-1,0,1),z)*z^-1 + 16*H(R(-1,0
         ,1),z)*[1+z]^-1 - 16*H(R(-1,0,1),z)*z - 16*H(R(-1,0,1),z)*z^2 - 1331/
         6*H(R(0),z) + 8/3*H(R(0),z)*z^-1 - 44/3*H(R(0),z)*z^-1*pi^2 + 79*H(R(
         0),z)*[1-z]^-1 - 12*H(R(0),z)*[1-z]^-1*pi^2 - 4/3*H(R(0),z)*[1+z]^-1*
         pi^2 + 28*H(R(0),z)*pi^2 - 337/6*H(R(0),z)*z - 43/3*H(R(0),z)*z*pi^2
          - 1141/9*H(R(0),z)*z^2 + 40/3*H(R(0),z)*z^2*pi^2 + 16*H(R(0,-1,0),z)
          + 32*H(R(0,-1,0),z)*z^-1 - 8*H(R(0,-1,0),z)*[1+z]^-1 + 20*H(R(0,-1,0
         ),z)*z + 16*H(R(0,-1,0),z)*z^2 + 79/3*H(R(0,0),z) - 312*H(R(0,0),z)*
         z^-1 - 166/3*H(R(0,0),z)*[1-z]^-1 - 997/6*H(R(0,0),z)*z + 170/3*H(R(0
         ,0),z)*z^2 - 608*H(R(0,0,0),z) + 96*H(R(0,0,0),z)*z^-1 + 100*H(R(0,0,
         0),z)*[1-z]^-1 + 36*H(R(0,0,0),z)*[1+z]^-1 - 110*H(R(0,0,0),z)*z - 
         136*H(R(0,0,0),z)*z^2 + 352*H(R(0,0,1),z) - 96*H(R(0,0,1),z)*z^-1 - 
         72*H(R(0,0,1),z)*[1-z]^-1 - 8*H(R(0,0,1),z)*[1+z]^-1 + 20*H(R(0,0,1),
         z)*z + 80*H(R(0,0,1),z)*z^2 - 106*H(R(0,1),z) + 584/3*H(R(0,1),z)*
         z^-1 + 48*H(R(0,1),z)*[1-z]^-1 + 85*H(R(0,1),z)*z - 232/3*H(R(0,1),z)
         *z^2 + 196*H(R(0,1,0),z) - 80*H(R(0,1,0),z)*z^-1 - 56*H(R(0,1,0),z)*
         [1-z]^-1 - 20*H(R(0,1,0),z)*z + 52*H(R(0,1,0),z)*z^2 - 224*H(R(0,1,1)
         ,z) + 96*H(R(0,1,1),z)*z^-1 + 64*H(R(0,1,1),z)*[1-z]^-1 + 40*H(R(0,1,
         1),z)*z - 64*H(R(0,1,1),z)*z^2 + 134*H(R(1),z) - 560/9*H(R(1),z)*z^-1
          + 20*H(R(1),z)*z^-1*pi^2 - 34*H(R(1),z)*pi^2 - 10*H(R(1),z)*z + 18*
         H(R(1),z)*z*pi^2 + 785/9*H(R(1),z)*z^2 - 14*H(R(1),z)*z^2*pi^2 - 488/
         3*H(R(1,0),z) + 136*H(R(1,0),z)*z^-1 + 48*H(R(1,0),z)*[1-z]^-1 + 118/
         3*H(R(1,0),z)*z - 314/3*H(R(1,0),z)*z^2 + 136*H(R(1,0,0),z) - 68*H(R(
         1,0,0),z)*z^-1 - 64*H(R(1,0,0),z)*[1-z]^-1 - 74*H(R(1,0,0),z)*z + 68*
         H(R(1,0,0),z)*z^2 - 152*H(R(1,0,1),z) + 88*H(R(1,0,1),z)*z^-1 + 64*H(
         R(1,0,1),z)*[1-z]^-1 + 76*H(R(1,0,1),z)*z - 64*H(R(1,0,1),z)*z^2 + 
         164*H(R(1,1),z) - 136*H(R(1,1),z)*z^-1 - 42*H(R(1,1),z)*z + 112*H(R(1
         ,1),z)*z^2 - 156*H(R(1,1,0),z) + 88*H(R(1,1,0),z)*z^-1 + 64*H(R(1,1,0
         ),z)*[1-z]^-1 + 84*H(R(1,1,0),z)*z - 68*H(R(1,1,0),z)*z^2 + 160*H(R(1
         ,1,1),z) - 96*H(R(1,1,1),z)*z^-1 - 80*H(R(1,1,1),z)*z + 64*H(R(1,1,1)
         ,z)*z^2 );

id gE40   = (  + e^-3 * (  - 1/3*Dd([1-z]) )

       + e^-2 * (  - 13/6 + 8/3*z^-1 + 5/6*z - 4/3*z^2 - 19/18*Dd([1-z]) + 2/3
         *Dn(0,[1-z]) + H(R(0),z) + H(R(0),z)*z )

       + e^-1 * (  - 58/9 + 8*z^-1 - 1/3*pi^2 + 2/9*z - 1/3*z*pi^2 - 52/9*z^2
          - 373/108*Dd([1-z]) + 5/18*Dd([1-z])*pi^2 + 19/9*Dn(0,[1-z]) - 4/3*
         Dn(1,[1-z]) + 11/2*H(R(0),z) - 16/3*H(R(0),z)*z^-1 - 4/3*H(R(0),z)*
         [1-z]^-1 + 1/2*H(R(0),z)*z + 8/3*H(R(0),z)*z^2 - 5*H(R(0,0),z) - 5*H(
         R(0,0),z)*z + 2*H(R(0,1),z) + 2*H(R(0,1),z)*z - 13/3*H(R(1),z) + 16/3
         *H(R(1),z)*z^-1 + 5/3*H(R(1),z)*z - 8/3*H(R(1),z)*z^2 )

       - 661/54 + 580/27*z^-1 - 20/9*z^-1*pi^2 - 2*zeta3 + 17/12*pi^2 - 110/27
         *z - 2*z*zeta3 - 17/12*z*pi^2 - 23*z^2 + 10/9*z^2*pi^2 - 7081/648*Dd(
         [1-z]) + 32/9*Dd([1-z])*zeta3 + 95/108*Dd([1-z])*pi^2 + 373/54*Dn(0,
         [1-z]) - 5/9*Dn(0,[1-z])*pi^2 - 38/9*Dn(1,[1-z]) + 4/3*Dn(2,[1-z]) + 
         17*H(R(0),z) - 16*H(R(0),z)*z^-1 - 38/9*H(R(0),z)*[1-z]^-1 + 1/6*H(R(
         0),z)*pi^2 + 9*H(R(0),z)*z + 1/6*H(R(0),z)*z*pi^2 + 104/9*H(R(0),z)*
         z^2 - 29/2*H(R(0,0),z) + 32/3*H(R(0,0),z)*z^-1 + 8/3*H(R(0,0),z)*
         [1-z]^-1 - 15/2*H(R(0,0),z)*z - 16/3*H(R(0,0),z)*z^2 + 19*H(R(0,0,0),
         z) + 19*H(R(0,0,0),z)*z - 10*H(R(0,0,1),z) - 10*H(R(0,0,1),z)*z + 11*
         H(R(0,1),z) - 32/3*H(R(0,1),z)*z^-1 - 8/3*H(R(0,1),z)*[1-z]^-1 + H(R(
         0,1),z)*z + 16/3*H(R(0,1),z)*z^2 - 4*H(R(0,1,0),z) - 4*H(R(0,1,0),z)*
         z + 4*H(R(0,1,1),z) + 4*H(R(0,1,1),z)*z - 116/9*H(R(1),z) + 16*H(R(1)
         ,z)*z^-1 + 4/9*H(R(1),z)*z - 104/9*H(R(1),z)*z^2 + 26/3*H(R(1,0),z)
          - 32/3*H(R(1,0),z)*z^-1 - 8/3*H(R(1,0),z)*[1-z]^-1 - 10/3*H(R(1,0),z
         )*z + 16/3*H(R(1,0),z)*z^2 - 26/3*H(R(1,1),z) + 32/3*H(R(1,1),z)*z^-1
          + 10/3*H(R(1,1),z)*z - 16/3*H(R(1,1),z)*z^2 );

id q1E40  = (  + e^-3 * (  - 5/3*Dd([1-z]) )

       + e^-2 * (  - 7/3 - 7/3*z + 2/3*z^2 - 47/9*Dd([1-z]) + 10/3*Dn(0,[1-z])
          )

       + e^-1 * (  - 161/18 - 82/9*z + 26/9*z^2 - 557/36*Dd([1-z]) + 23/18*Dd(
         [1-z])*pi^2 + 94/9*Dn(0,[1-z]) - 20/3*Dn(1,[1-z]) + 5*H(R(0),z) - 22/
         3*H(R(0),z)*[1-z]^-1 + 5*H(R(0),z)*z - 4/3*H(R(0),z)*z^2 - 14/3*H(R(1
         ),z) - 14/3*H(R(1),z)*z + 4/3*H(R(1),z)*z^2 )

       - 991/36 + 11/6*pi^2 - 577/18*z + 11/6*z*pi^2 + 103/9*z^2 - 5/9*z^2*
         pi^2 - 28613/648*Dd([1-z]) + 118/9*Dd([1-z])*zeta3 + 25/6*Dd([1-z])*
         pi^2 + 557/18*Dn(0,[1-z]) - 23/9*Dn(0,[1-z])*pi^2 - 188/9*Dn(1,[1-z])
          + 20/3*Dn(2,[1-z]) + 166/9*H(R(0),z) - 22*H(R(0),z)*[1-z]^-1 + 160/9
         *H(R(0),z)*z - 52/9*H(R(0),z)*z^2 - 11*H(R(0,0),z) + 50/3*H(R(0,0),z)
         *[1-z]^-1 - 11*H(R(0,0),z)*z + 8/3*H(R(0,0),z)*z^2 + 10*H(R(0,1),z)
          - 44/3*H(R(0,1),z)*[1-z]^-1 + 10*H(R(0,1),z)*z - 8/3*H(R(0,1),z)*z^2
          - 161/9*H(R(1),z) - 164/9*H(R(1),z)*z + 52/9*H(R(1),z)*z^2 + 31/3*H(
         R(1,0),z) - 44/3*H(R(1,0),z)*[1-z]^-1 + 28/3*H(R(1,0),z)*z - 8/3*H(R(
         1,0),z)*z^2 - 28/3*H(R(1,1),z) - 28/3*H(R(1,1),z)*z + 8/3*H(R(1,1),z)
         *z^2 );

id q2E40  = (  + e^-3 * (  - 2 + 4*z - 4*z^2 )

       + e^-2 * (  - 5/4 + 4/3*z^-1 + 14*z - 55/3*z^2 + 6*H(R(0),z) - 3*H(R(0)
         ,z)*z + 8*H(R(0),z)*z^2 - 4*H(R(1),z) + 8*H(R(1),z)*z - 8*H(R(1),z)*
         z^2 )

       + e^-1 * ( 19/12 - 32/9*z^-1 + 5/6*pi^2 + 371/12*z - 14/3*z*pi^2 - 1483/
         36*z^2 + 3*z^2*pi^2 - 3/4*H(R(0),z) - 16/3*H(R(0),z)*z^-1 - 32*H(R(0)
         ,z)*z + 28*H(R(0),z)*z^2 - 18*H(R(0,0),z) - 9*H(R(0,0),z)*z - 16*H(R(
         0,0),z)*z^2 + 12*H(R(0,1),z) - 6*H(R(0,1),z)*z + 16*H(R(0,1),z)*z^2
          - 5/2*H(R(1),z) + 8/3*H(R(1),z)*z^-1 + 28*H(R(1),z)*z - 110/3*H(R(1)
         ,z)*z^2 + 8*H(R(1,0),z) - 16*H(R(1,0),z)*z + 16*H(R(1,0),z)*z^2 - 8*
         H(R(1,1),z) + 16*H(R(1,1),z)*z - 16*H(R(1,1),z)*z^2 )

       - 961/72 + 208/27*z^-1 - 2/3*z^-1*pi^2 + 55/3*zeta3 + 59/24*pi^2 + 5093/
         36*z - 164/3*z*zeta3 - 34/3*z*pi^2 - 35927/216*z^2 + 134/3*z^2*zeta3
          + 101/6*z^2*pi^2 - 8/3*H(R(-1,0),z)*z^-1 - 12*H(R(-1,0),z)*z - 44/3*
         H(R(-1,0),z)*z^2 + 5*H(R(0),z) + 128/9*H(R(0),z)*z^-1 - 7/3*H(R(0),z)
         *pi^2 - 443/12*H(R(0),z)*z + 37/6*H(R(0),z)*z*pi^2 + 187/2*H(R(0),z)*
         z^2 - 16/3*H(R(0),z)*z^2*pi^2 + 4*H(R(0,-1,0),z) - 8*H(R(0,-1,0),z)*z
          + 8*H(R(0,-1,0),z)*z^2 + 37/4*H(R(0,0),z) + 64/3*H(R(0,0),z)*z^-1 + 
         86*H(R(0,0),z)*z - 29*H(R(0,0),z)*z^2 + 54*H(R(0,0,0),z) + 63*H(R(0,0
         ,0),z)*z + 32*H(R(0,0,0),z)*z^2 - 36*H(R(0,0,1),z) - 18*H(R(0,0,1),z)
         *z - 32*H(R(0,0,1),z)*z^2 - 3/2*H(R(0,1),z) - 32/3*H(R(0,1),z)*z^-1
          - 64*H(R(0,1),z)*z + 56*H(R(0,1),z)*z^2 - 22*H(R(0,1,0),z) + 8*H(R(0
         ,1,0),z)*z - 28*H(R(0,1,0),z)*z^2 + 24*H(R(0,1,1),z) - 12*H(R(0,1,1),
         z)*z + 32*H(R(0,1,1),z)*z^2 + 19/6*H(R(1),z) - 64/9*H(R(1),z)*z^-1 + 
         3*H(R(1),z)*pi^2 + 371/6*H(R(1),z)*z - 6*H(R(1),z)*z*pi^2 - 1483/18*
         H(R(1),z)*z^2 + 6*H(R(1),z)*z^2*pi^2 + 4*H(R(1,0),z) - 16/3*H(R(1,0),
         z)*z^-1 - 48*H(R(1,0),z)*z + 205/3*H(R(1,0),z)*z^2 - 14*H(R(1,0,0),z)
          + 28*H(R(1,0,0),z)*z - 28*H(R(1,0,0),z)*z^2 + 16*H(R(1,0,1),z) - 32*
         H(R(1,0,1),z)*z + 32*H(R(1,0,1),z)*z^2 - 5*H(R(1,1),z) + 16/3*H(R(1,1
         ),z)*z^-1 + 56*H(R(1,1),z)*z - 220/3*H(R(1,1),z)*z^2 + 16*H(R(1,1,0),
         z) - 32*H(R(1,1,0),z)*z + 32*H(R(1,1,0),z)*z^2 - 16*H(R(1,1,1),z) + 
         32*H(R(1,1,1),z)*z - 32*H(R(1,1,1),z)*z^2 );

id q3E40  = (  + e^-3 * (  - 2 + 4*z - 4*z^2 )

       + e^-2 * (  - 3/2 + 4/3*z^-1 + 15*z - 55/3*z^2 + 13/2*H(R(0),z) - 4*H(
         R(0),z)*z + 8*H(R(0),z)*z^2 - 4*H(R(1),z) + 8*H(R(1),z)*z - 8*H(R(1),
         z)*z^2 )

       + e^-1 * (  - 47/12 - 32/9*z^-1 + pi^2 + 235/6*z - 13/3*z*pi^2 - 1537/
         36*z^2 + 11/3*z^2*pi^2 + 2*H(R(-1,0),z) + 4*H(R(-1,0),z)*z + 4*H(R(-1
         ,0),z)*z^2 - 5/2*H(R(0),z) - 16/3*H(R(0),z)*z^-1 - 39*H(R(0),z)*z + 
         28*H(R(0),z)*z^2 - 45/2*H(R(0,0),z) - 4*H(R(0,0),z)*z - 20*H(R(0,0),z
         )*z^2 + 13*H(R(0,1),z) - 8*H(R(0,1),z)*z + 16*H(R(0,1),z)*z^2 - 3*H(
         R(1),z) + 8/3*H(R(1),z)*z^-1 + 30*H(R(1),z)*z - 110/3*H(R(1),z)*z^2
          + 8*H(R(1,0),z) - 16*H(R(1,0),z)*z + 16*H(R(1,0),z)*z^2 - 8*H(R(1,1)
         ,z) + 16*H(R(1,1),z)*z - 16*H(R(1,1),z)*z^2 )

       - 1069/72 + 208/27*z^-1 - 2/3*z^-1*pi^2 + 82/3*zeta3 + 11/4*pi^2 + 2695/
         18*z - 158/3*z*zeta3 - 21/2*z*pi^2 - 37925/216*z^2 + 194/3*z^2*zeta3
          + 39/2*z^2*pi^2 - H(R(-1),z)*pi^2 - 2*H(R(-1),z)*z*pi^2 - 2*H(R(-1),
         z)*z^2*pi^2 - 4*H(R(-1,-1,0),z) - 8*H(R(-1,-1,0),z)*z - 8*H(R(-1,-1,0
         ),z)*z^2 - 4*H(R(-1,0),z) - 8/3*H(R(-1,0),z)*z^-1 + 4/3*H(R(-1,0),z)*
         z^2 - 8*H(R(-1,0,0),z) - 16*H(R(-1,0,0),z)*z - 16*H(R(-1,0,0),z)*z^2
          + 4*H(R(-1,0,1),z) + 8*H(R(-1,0,1),z)*z + 8*H(R(-1,0,1),z)*z^2 + 22*
         H(R(0),z) + 128/9*H(R(0),z)*z^-1 - 35/12*H(R(0),z)*pi^2 - 337/6*H(R(0
         ),z)*z + 6*H(R(0),z)*z*pi^2 + 193/2*H(R(0),z)*z^2 - 20/3*H(R(0),z)*
         z^2*pi^2 - 4*H(R(0,-1,0),z) - 8*H(R(0,-1,0),z)*z - 8*H(R(0,-1,0),z)*
         z^2 + 47/2*H(R(0,0),z) + 64/3*H(R(0,0),z)*z^-1 + 115*H(R(0,0),z)*z - 
         45*H(R(0,0),z)*z^2 + 163/2*H(R(0,0,0),z) + 44*H(R(0,0,0),z)*z + 68*H(
         R(0,0,0),z)*z^2 - 45*H(R(0,0,1),z) - 8*H(R(0,0,1),z)*z - 40*H(R(0,0,1
         ),z)*z^2 - 5*H(R(0,1),z) - 32/3*H(R(0,1),z)*z^-1 - 78*H(R(0,1),z)*z
          + 56*H(R(0,1),z)*z^2 - 24*H(R(0,1,0),z) + 12*H(R(0,1,0),z)*z - 28*H(
         R(0,1,0),z)*z^2 + 26*H(R(0,1,1),z) - 16*H(R(0,1,1),z)*z + 32*H(R(0,1,
         1),z)*z^2 - 47/6*H(R(1),z) - 64/9*H(R(1),z)*z^-1 + 10/3*H(R(1),z)*
         pi^2 + 235/3*H(R(1),z)*z - 20/3*H(R(1),z)*z*pi^2 - 1537/18*H(R(1),z)*
         z^2 + 20/3*H(R(1),z)*z^2*pi^2 + 3*H(R(1,0),z) - 16/3*H(R(1,0),z)*z^-1
          - 52*H(R(1,0),z)*z + 205/3*H(R(1,0),z)*z^2 - 16*H(R(1,0,0),z) + 32*
         H(R(1,0,0),z)*z - 32*H(R(1,0,0),z)*z^2 + 16*H(R(1,0,1),z) - 32*H(R(1,
         0,1),z)*z + 32*H(R(1,0,1),z)*z^2 - 6*H(R(1,1),z) + 16/3*H(R(1,1),z)*
         z^-1 + 60*H(R(1,1),z)*z - 220/3*H(R(1,1),z)*z^2 + 16*H(R(1,1,0),z) - 
         32*H(R(1,1,0),z)*z + 32*H(R(1,1,0),z)*z^2 - 16*H(R(1,1,1),z) + 32*H(
         R(1,1,1),z)*z - 32*H(R(1,1,1),z)*z^2 );

id gE40t  = (  + e^-2 * ( 1 + 4/3*z^-1 - z - 4/3*z^2 + 2*H(R(0),z) + 2*H(R(0),
         z)*z )

       + e^-1 * ( 16/3 + 26/9*z^-1 - 2/3*pi^2 - 10/3*z - 2/3*z*pi^2 - 44/9*z^2
          - H(R(0),z) - 8/3*H(R(0),z)*z^-1 + 5*H(R(0),z)*z + 8/3*H(R(0),z)*z^2
          - 10*H(R(0,0),z) - 10*H(R(0,0),z)*z + 4*H(R(0,1),z) + 4*H(R(0,1),z)*
         z + 2*H(R(1),z) + 8/3*H(R(1),z)*z^-1 - 2*H(R(1),z)*z - 8/3*H(R(1),z)*
         z^2 )

       + 299/9 + 160/27*z^-1 - 10/9*z^-1*pi^2 - 4*zeta3 - 7/6*pi^2 - 200/9*z
          - 4*z*zeta3 - 1/6*z*pi^2 - 457/27*z^2 + 10/9*z^2*pi^2 - 14/3*H(R(0),
         z) - 52/9*H(R(0),z)*z^-1 + 1/3*H(R(0),z)*pi^2 + 68/3*H(R(0),z)*z + 1/
         3*H(R(0),z)*z*pi^2 + 88/9*H(R(0),z)*z^2 - H(R(0,0),z) + 16/3*H(R(0,0)
         ,z)*z^-1 - 19*H(R(0,0),z)*z - 16/3*H(R(0,0),z)*z^2 + 38*H(R(0,0,0),z)
          + 38*H(R(0,0,0),z)*z - 20*H(R(0,0,1),z) - 20*H(R(0,0,1),z)*z - 2*H(
         R(0,1),z) - 16/3*H(R(0,1),z)*z^-1 + 10*H(R(0,1),z)*z + 16/3*H(R(0,1),
         z)*z^2 - 8*H(R(0,1,0),z) - 8*H(R(0,1,0),z)*z + 8*H(R(0,1,1),z) + 8*H(
         R(0,1,1),z)*z + 32/3*H(R(1),z) + 52/9*H(R(1),z)*z^-1 - 20/3*H(R(1),z)
         *z - 88/9*H(R(1),z)*z^2 - 4*H(R(1,0),z) - 16/3*H(R(1,0),z)*z^-1 + 4*
         H(R(1,0),z)*z + 16/3*H(R(1,0),z)*z^2 + 4*H(R(1,1),z) + 16/3*H(R(1,1),
         z)*z^-1 - 4*H(R(1,1),z)*z - 16/3*H(R(1,1),z)*z^2 );

id q1E40t = (  + e^-3 * (  - 2/3*Dd([1-z]) )

       + e^-2 * (  - 4/3 - 4/3*z + 2/3*z^2 - 19/9*Dd([1-z]) + 4/3*Dn(0,[1-z])
          )

       + e^-1 * (  - 38/9 - 38/9*z + 25/9*z^2 - 373/54*Dd([1-z]) + 5/9*Dd(
         [1-z])*pi^2 + 38/9*Dn(0,[1-z]) - 8/3*Dn(1,[1-z]) + 8/3*H(R(0),z) - 8/
         3*H(R(0),z)*[1-z]^-1 + 8/3*H(R(0),z)*z - 4/3*H(R(0),z)*z^2 - 8/3*H(R(
         1),z) - 8/3*H(R(1),z)*z + 4/3*H(R(1),z)*z^2 )

       - 373/27 + 10/9*pi^2 - 373/27*z + 10/9*z*pi^2 + 523/54*z^2 - 5/9*z^2*
         pi^2 - 6973/324*Dd([1-z]) + 64/9*Dd([1-z])*zeta3 + 95/54*Dd([1-z])*
         pi^2 + 373/27*Dn(0,[1-z]) - 10/9*Dn(0,[1-z])*pi^2 - 76/9*Dn(1,[1-z])
          + 8/3*Dn(2,[1-z]) + 76/9*H(R(0),z) - 76/9*H(R(0),z)*[1-z]^-1 + 76/9*
         H(R(0),z)*z - 50/9*H(R(0),z)*z^2 - 16/3*H(R(0,0),z) + 16/3*H(R(0,0),z
         )*[1-z]^-1 - 16/3*H(R(0,0),z)*z + 8/3*H(R(0,0),z)*z^2 + 16/3*H(R(0,1)
         ,z) - 16/3*H(R(0,1),z)*[1-z]^-1 + 16/3*H(R(0,1),z)*z - 8/3*H(R(0,1),z
         )*z^2 - 76/9*H(R(1),z) - 76/9*H(R(1),z)*z + 50/9*H(R(1),z)*z^2 + 16/3
         *H(R(1,0),z) - 16/3*H(R(1,0),z)*[1-z]^-1 + 16/3*H(R(1,0),z)*z - 8/3*
         H(R(1,0),z)*z^2 - 16/3*H(R(1,1),z) - 16/3*H(R(1,1),z)*z + 8/3*H(R(1,1
         ),z)*z^2 );

id q2E40t = (  + e^-3 * (  - 1 + 2*z - 2*z^2 )

       + e^-2 * (  - 7/4 + 8*z - 9*z^2 + 5/2*H(R(0),z) - 5*H(R(0),z)*z + 4*H(
         R(0),z)*z^2 - 2*H(R(1),z) + 4*H(R(1),z)*z - 4*H(R(1),z)*z^2 )

       + e^-1 * (  - 7/2 + 2/3*pi^2 + 127/4*z - 4/3*z*pi^2 - 75/2*z^2 + 5/3*
         z^2*pi^2 + 19/4*H(R(0),z) - 16*H(R(0),z)*z + 18*H(R(0),z)*z^2 - 13/2*
         H(R(0,0),z) + 13*H(R(0,0),z)*z - 8*H(R(0,0),z)*z^2 + 5*H(R(0,1),z) - 
         10*H(R(0,1),z)*z + 8*H(R(0,1),z)*z^2 - 7/2*H(R(1),z) + 16*H(R(1),z)*z
          - 18*H(R(1),z)*z^2 + 4*H(R(1,0),z) - 8*H(R(1,0),z)*z + 8*H(R(1,0),z)
         *z^2 - 4*H(R(1,1),z) + 8*H(R(1,1),z)*z - 8*H(R(1,1),z)*z^2 )

       - 13 + 29/3*zeta3 + 25/24*pi^2 + 499/4*z - 58/3*z*zeta3 - 20/3*z*pi^2
          - 565/4*z^2 + 64/3*z^2*zeta3 + 15/2*z^2*pi^2 + 7*H(R(0),z) - 19/12*
         H(R(0),z)*pi^2 - 259/4*H(R(0),z)*z + 19/6*H(R(0),z)*z*pi^2 + 75*H(R(0
         ),z)*z^2 - 10/3*H(R(0),z)*z^2*pi^2 - 53/4*H(R(0,0),z) + 32*H(R(0,0),z
         )*z - 36*H(R(0,0),z)*z^2 + 35/2*H(R(0,0,0),z) - 35*H(R(0,0,0),z)*z + 
         16*H(R(0,0,0),z)*z^2 - 13*H(R(0,0,1),z) + 26*H(R(0,0,1),z)*z - 16*H(
         R(0,0,1),z)*z^2 + 19/2*H(R(0,1),z) - 32*H(R(0,1),z)*z + 36*H(R(0,1),z
         )*z^2 - 10*H(R(0,1,0),z) + 20*H(R(0,1,0),z)*z - 16*H(R(0,1,0),z)*z^2
          + 10*H(R(0,1,1),z) - 20*H(R(0,1,1),z)*z + 16*H(R(0,1,1),z)*z^2 - 7*
         H(R(1),z) + 5/3*H(R(1),z)*pi^2 + 127/2*H(R(1),z)*z - 10/3*H(R(1),z)*z
         *pi^2 - 75*H(R(1),z)*z^2 + 10/3*H(R(1),z)*z^2*pi^2 + 7*H(R(1,0),z) - 
         32*H(R(1,0),z)*z + 36*H(R(1,0),z)*z^2 - 8*H(R(1,0,0),z) + 16*H(R(1,0,
         0),z)*z - 16*H(R(1,0,0),z)*z^2 + 8*H(R(1,0,1),z) - 16*H(R(1,0,1),z)*z
          + 16*H(R(1,0,1),z)*z^2 - 7*H(R(1,1),z) + 32*H(R(1,1),z)*z - 36*H(R(1
         ,1),z)*z^2 + 8*H(R(1,1,0),z) - 16*H(R(1,1,0),z)*z + 16*H(R(1,1,0),z)*
         z^2 - 8*H(R(1,1,1),z) + 16*H(R(1,1,1),z)*z - 16*H(R(1,1,1),z)*z^2 );

id gF40   = (  + e^-4 * ( 10*Dd([1-z]) )

       + e^-3 * ( 40 - 20*z^-1 - 20*z + 20*z^2 + 22*Dd([1-z]) - 20*Dn(0,[1-z])
          )

       + e^-2 * ( 90 - 154/3*z^-1 - 24*z + 220/3*z^2 + 590/9*Dd([1-z]) - 8*Dd(
         [1-z])*pi^2 - 44*Dn(0,[1-z]) + 40*Dn(1,[1-z]) - 96*H(R(0),z) + 40*H(
         R(0),z)*z^-1 + 40*H(R(0),z)*[1-z]^-1 + 24*H(R(0),z)*z - 40*H(R(0),z)*
         z^2 + 80*H(R(1),z) - 40*H(R(1),z)*z^-1 - 40*H(R(1),z)*z + 40*H(R(1),z
         )*z^2 )

       + e^-1 * ( 1951/9 - 778/9*z^-1 + 46/3*z^-1*pi^2 + 2/3*[1+z]^-1*pi^2 - 
         28*pi^2 - 203/9*z + 62/3*z*pi^2 + 1556/9*z^2 - 50/3*z^2*pi^2 + 4868/
         27*Dd([1-z]) - 272/3*Dd([1-z])*zeta3 - 154/9*Dd([1-z])*pi^2 - 1180/9*
         Dn(0,[1-z]) + 16*Dn(0,[1-z])*pi^2 + 88*Dn(1,[1-z]) - 40*Dn(2,[1-z])
          - 16*H(R(-1,0),z) - 8*H(R(-1,0),z)*z^-1 + 8*H(R(-1,0),z)*[1+z]^-1 - 
         8*H(R(-1,0),z)*z - 8*H(R(-1,0),z)*z^2 - 466/3*H(R(0),z) + 132*H(R(0),
         z)*z^-1 + 88*H(R(0),z)*[1-z]^-1 + 218/3*H(R(0),z)*z - 352/3*H(R(0),z)
         *z^2 + 256*H(R(0,0),z) - 80*H(R(0,0),z)*z^-1 - 84*H(R(0,0),z)*
         [1-z]^-1 - 4*H(R(0,0),z)*[1+z]^-1 + 88*H(R(0,0),z)*z^2 - 192*H(R(0,1)
         ,z) + 80*H(R(0,1),z)*z^-1 + 80*H(R(0,1),z)*[1-z]^-1 + 48*H(R(0,1),z)*
         z - 80*H(R(0,1),z)*z^2 + 180*H(R(1),z) - 308/3*H(R(1),z)*z^-1 - 48*H(
         R(1),z)*z + 440/3*H(R(1),z)*z^2 - 160*H(R(1,0),z) + 80*H(R(1,0),z)*
         z^-1 + 80*H(R(1,0),z)*[1-z]^-1 + 80*H(R(1,0),z)*z - 80*H(R(1,0),z)*
         z^2 + 160*H(R(1,1),z) - 80*H(R(1,1),z)*z^-1 - 80*H(R(1,1),z)*z + 80*
         H(R(1,1),z)*z^2 )

       + 19651/27 - 10382/27*z^-1 + 616/3*z^-1*zeta3 + 341/9*z^-1*pi^2 + 52*
         [1-z]^-1*zeta3 + 22/9*[1-z]^-1*pi^2 + 28*[1+z]^-1*zeta3 - 1472/3*
         zeta3 - 749/9*pi^2 - 6011/27*z + 712/3*z*zeta3 + 130/9*z*pi^2 + 2102/
         3*z^2 - 784/3*z^2*zeta3 - 638/9*z^2*pi^2 + 25811/54*Dd([1-z]) - 550/3
         *Dd([1-z])*zeta3 - 1408/27*Dd([1-z])*pi^2 + 7/5*Dd([1-z])*pi^4 - 9736/
         27*Dn(0,[1-z]) + 544/3*Dn(0,[1-z])*zeta3 + 308/9*Dn(0,[1-z])*pi^2 + 
         2360/9*Dn(1,[1-z]) - 32*Dn(1,[1-z])*pi^2 - 88*Dn(2,[1-z]) + 80/3*Dn(3
         ,[1-z]) + 16/3*H(R(-1),z)*z^-1*pi^2 - 16/3*H(R(-1),z)*[1+z]^-1*pi^2
          + 32/3*H(R(-1),z)*pi^2 + 16/3*H(R(-1),z)*z*pi^2 + 16/3*H(R(-1),z)*
         z^2*pi^2 + 64*H(R(-1,-1,0),z) + 32*H(R(-1,-1,0),z)*z^-1 - 32*H(R(-1,
         -1,0),z)*[1+z]^-1 + 32*H(R(-1,-1,0),z)*z + 32*H(R(-1,-1,0),z)*z^2 + 
         16*H(R(-1,0),z) + 88/3*H(R(-1,0),z)*z^-1 + 16*H(R(-1,0),z)*z + 88/3*
         H(R(-1,0),z)*z^2 + 48*H(R(-1,0,0),z) + 24*H(R(-1,0,0),z)*z^-1 - 24*H(
         R(-1,0,0),z)*[1+z]^-1 + 24*H(R(-1,0,0),z)*z + 24*H(R(-1,0,0),z)*z^2
          - 32*H(R(-1,0,1),z) - 16*H(R(-1,0,1),z)*z^-1 + 16*H(R(-1,0,1),z)*
         [1+z]^-1 - 16*H(R(-1,0,1),z)*z - 16*H(R(-1,0,1),z)*z^2 - 4723/9*H(R(0
         ),z) + 340/3*H(R(0),z)*z^-1 - 28*H(R(0),z)*z^-1*pi^2 + 2360/9*H(R(0),
         z)*[1-z]^-1 - 88/3*H(R(0),z)*[1-z]^-1*pi^2 - 4/3*H(R(0),z)*[1+z]^-1*
         pi^2 + 176/3*H(R(0),z)*pi^2 - 601/9*H(R(0),z)*z - 92/3*H(R(0),z)*z*
         pi^2 - 1216/3*H(R(0),z)*z^2 + 92/3*H(R(0),z)*z^2*pi^2 - 32*H(R(0,-1,0
         ),z) + 32*H(R(0,-1,0),z)*z^-1 + 24*H(R(0,-1,0),z)*[1-z]^-1 - 8*H(R(0,
         -1,0),z)*[1+z]^-1 + 32*H(R(0,-1,0),z)*z - 16*H(R(0,-1,0),z)*z^2 + 754/
         3*H(R(0,0),z) - 1144/3*H(R(0,0),z)*z^-1 - 572/3*H(R(0,0),z)*[1-z]^-1
          - 662/3*H(R(0,0),z)*z + 484/3*H(R(0,0),z)*z^2 - 768*H(R(0,0,0),z) + 
         160*H(R(0,0,0),z)*z^-1 + 196*H(R(0,0,0),z)*[1-z]^-1 + 36*H(R(0,0,0),z
         )*[1+z]^-1 - 144*H(R(0,0,0),z)*z - 232*H(R(0,0,0),z)*z^2 + 512*H(R(0,
         0,1),z) - 160*H(R(0,0,1),z)*z^-1 - 168*H(R(0,0,1),z)*[1-z]^-1 - 8*H(
         R(0,0,1),z)*[1+z]^-1 + 176*H(R(0,0,1),z)*z^2 - 932/3*H(R(0,1),z) + 
         264*H(R(0,1),z)*z^-1 + 176*H(R(0,1),z)*[1-z]^-1 + 436/3*H(R(0,1),z)*z
          - 704/3*H(R(0,1),z)*z^2 + 368*H(R(0,1,0),z) - 152*H(R(0,1,0),z)*z^-1
          - 152*H(R(0,1,0),z)*[1-z]^-1 - 88*H(R(0,1,0),z)*z + 152*H(R(0,1,0),z
         )*z^2 - 384*H(R(0,1,1),z) + 160*H(R(0,1,1),z)*z^-1 + 160*H(R(0,1,1),z
         )*[1-z]^-1 + 96*H(R(0,1,1),z)*z - 160*H(R(0,1,1),z)*z^2 + 3902/9*H(R(
         1),z) - 1556/9*H(R(1),z)*z^-1 + 92/3*H(R(1),z)*z^-1*pi^2 - 4/3*H(R(1)
         ,z)*[1-z]^-1*pi^2 - 184/3*H(R(1),z)*pi^2 - 406/9*H(R(1),z)*z + 92/3*
         H(R(1),z)*z*pi^2 + 3112/9*H(R(1),z)*z^2 - 92/3*H(R(1),z)*z^2*pi^2 - 
         1108/3*H(R(1,0),z) + 616/3*H(R(1,0),z)*z^-1 + 572/3*H(R(1,0),z)*
         [1-z]^-1 + 236/3*H(R(1,0),z)*z - 836/3*H(R(1,0),z)*z^2 + 288*H(R(1,0,
         0),z) - 144*H(R(1,0,0),z)*z^-1 - 144*H(R(1,0,0),z)*[1-z]^-1 - 144*H(
         R(1,0,0),z)*z + 144*H(R(1,0,0),z)*z^2 - 320*H(R(1,0,1),z) + 160*H(R(1
         ,0,1),z)*z^-1 + 160*H(R(1,0,1),z)*[1-z]^-1 + 160*H(R(1,0,1),z)*z - 
         160*H(R(1,0,1),z)*z^2 + 360*H(R(1,1),z) - 616/3*H(R(1,1),z)*z^-1 - 96
         *H(R(1,1),z)*z + 880/3*H(R(1,1),z)*z^2 - 304*H(R(1,1,0),z) + 152*H(R(
         1,1,0),z)*z^-1 + 152*H(R(1,1,0),z)*[1-z]^-1 + 152*H(R(1,1,0),z)*z - 
         152*H(R(1,1,0),z)*z^2 + 320*H(R(1,1,1),z) - 160*H(R(1,1,1),z)*z^-1 - 
         160*H(R(1,1,1),z)*z + 160*H(R(1,1,1),z)*z^2 );

id gG40   = (  + e^-3 * (  - 5/3*Dd([1-z]) )

       + e^-2 * (  - 29/6 + 8/3*z^-1 + 1/6*z - 4*z^2 - 47/9*Dd([1-z]) + 10/3*
         Dn(0,[1-z]) + H(R(0),z) + H(R(0),z)*z )

       + e^-1 * (  - 311/18 + 28/3*z^-1 - 1/3*pi^2 - 11/18*z - 1/3*z*pi^2 - 
         148/9*z^2 - 557/36*Dd([1-z]) + 23/18*Dd([1-z])*pi^2 + 94/9*Dn(0,[1-z]
         ) - 20/3*Dn(1,[1-z]) + 65/6*H(R(0),z) - 16/3*H(R(0),z)*z^-1 - 20/3*H(
         R(0),z)*[1-z]^-1 + 5/6*H(R(0),z)*z + 8*H(R(0),z)*z^2 - 5*H(R(0,0),z)
          - 5*H(R(0,0),z)*z + 2*H(R(0,1),z) + 2*H(R(0,1),z)*z - 29/3*H(R(1),z)
          + 16/3*H(R(1),z)*z^-1 + 1/3*H(R(1),z)*z - 8*H(R(1),z)*z^2 )

       - 1753/36 + 757/27*z^-1 - 20/9*z^-1*pi^2 - 2/9*[1-z]^-1*pi^2 - 2*zeta3
          + 131/36*pi^2 - 337/36*z - 2*z*zeta3 - 19/36*z*pi^2 - 3065/54*z^2 + 
         10/3*z^2*pi^2 - 28613/648*Dd([1-z]) + 118/9*Dd([1-z])*zeta3 + 25/6*
         Dd([1-z])*pi^2 + 557/18*Dn(0,[1-z]) - 23/9*Dn(0,[1-z])*pi^2 - 188/9*
         Dn(1,[1-z]) + 20/3*Dn(2,[1-z]) + 116/3*H(R(0),z) - 56/3*H(R(0),z)*
         z^-1 - 188/9*H(R(0),z)*[1-z]^-1 + 1/6*H(R(0),z)*pi^2 + 25/3*H(R(0),z)
         *z + 1/6*H(R(0),z)*z*pi^2 + 296/9*H(R(0),z)*z^2 - 151/6*H(R(0,0),z)
          + 32/3*H(R(0,0),z)*z^-1 + 40/3*H(R(0,0),z)*[1-z]^-1 - 31/6*H(R(0,0),
         z)*z - 16*H(R(0,0),z)*z^2 + 19*H(R(0,0,0),z) + 19*H(R(0,0,0),z)*z - 
         10*H(R(0,0,1),z) - 10*H(R(0,0,1),z)*z + 65/3*H(R(0,1),z) - 32/3*H(R(0
         ,1),z)*z^-1 - 40/3*H(R(0,1),z)*[1-z]^-1 + 5/3*H(R(0,1),z)*z + 16*H(R(
         0,1),z)*z^2 - 4*H(R(0,1,0),z) - 4*H(R(0,1,0),z)*z + 4*H(R(0,1,1),z)
          + 4*H(R(0,1,1),z)*z - 311/9*H(R(1),z) + 56/3*H(R(1),z)*z^-1 - 11/9*
         H(R(1),z)*z - 296/9*H(R(1),z)*z^2 + 58/3*H(R(1,0),z) - 32/3*H(R(1,0),
         z)*z^-1 - 44/3*H(R(1,0),z)*[1-z]^-1 + 4/3*H(R(1,0),z)*z + 16*H(R(1,0)
         ,z)*z^2 - 58/3*H(R(1,1),z) + 32/3*H(R(1,1),z)*z^-1 + 2/3*H(R(1,1),z)*
         z - 16*H(R(1,1),z)*z^2 );

id qG40   = (  + e^-3 * (  - 4 + 8*z - 8*z^2 )

       + e^-2 * (  - 53/12 + 4/3*z^-1 + 82/3*z - 104/3*z^2 + 21/2*H(R(0),z) - 
         9*H(R(0),z)*z + 16*H(R(0),z)*z^2 - 8*H(R(1),z) + 16*H(R(1),z)*z - 16*
         H(R(1),z)*z^2 )

       + e^-1 * (  - 301/36 - 32/9*z^-1 + 5/2*pi^2 + 2291/36*z - 25/3*z*pi^2
          - 499/6*z^2 + 20/3*z^2*pi^2 + 2*H(R(-1,0),z) + 4*H(R(-1,0),z)*z + 4*
         H(R(-1,0),z)*z^2 + 61/12*H(R(0),z) - 16/3*H(R(0),z)*z^-1 - 185/3*H(R(
         0),z)*z + 164/3*H(R(0),z)*z^2 - 61/2*H(R(0,0),z) - 3*H(R(0,0),z)*z - 
         36*H(R(0,0),z)*z^2 + 21*H(R(0,1),z) - 18*H(R(0,1),z)*z + 32*H(R(0,1),
         z)*z^2 - 53/6*H(R(1),z) + 8/3*H(R(1),z)*z^-1 + 164/3*H(R(1),z)*z - 
         208/3*H(R(1),z)*z^2 + 16*H(R(1,0),z) - 32*H(R(1,0),z)*z + 32*H(R(1,0)
         ,z)*z^2 - 16*H(R(1,1),z) + 32*H(R(1,1),z)*z - 32*H(R(1,1),z)*z^2 )

       - 7411/216 + 208/27*z^-1 - 2/3*z^-1*pi^2 + 149/3*zeta3 + 355/72*pi^2 + 
         6625/27*z - 310/3*z*zeta3 - 196/9*z*pi^2 - 33167/108*z^2 + 328/3*z^2*
         zeta3 + 304/9*z^2*pi^2 - H(R(-1),z)*pi^2 - 2*H(R(-1),z)*z*pi^2 - 2*H(
         R(-1),z)*z^2*pi^2 - 4*H(R(-1,-1,0),z) - 8*H(R(-1,-1,0),z)*z - 8*H(R(
         -1,-1,0),z)*z^2 - 8/3*H(R(-1,0),z)*z^-1 - 8*H(R(-1,0),z)*z - 32/3*H(
         R(-1,0),z)*z^2 - 8*H(R(-1,0,0),z) - 16*H(R(-1,0,0),z)*z - 16*H(R(-1,0
         ,0),z)*z^2 + 4*H(R(-1,0,1),z) + 8*H(R(-1,0,1),z)*z + 8*H(R(-1,0,1),z)
         *z^2 + 511/18*H(R(0),z) + 128/9*H(R(0),z)*z^-1 - 67/12*H(R(0),z)*pi^2
          - 3181/36*H(R(0),z)*z + 71/6*H(R(0),z)*z*pi^2 + 1633/9*H(R(0),z)*z^2
          - 12*H(R(0),z)*z^2*pi^2 - 16*H(R(0,-1,0),z)*z + 13/12*H(R(0,0),z) + 
         64/3*H(R(0,0),z)*z^-1 + 469/3*H(R(0,0),z)*z - 226/3*H(R(0,0),z)*z^2
          + 195/2*H(R(0,0,0),z) + 69*H(R(0,0,0),z)*z + 100*H(R(0,0,0),z)*z^2
          - 61*H(R(0,0,1),z) - 6*H(R(0,0,1),z)*z - 72*H(R(0,0,1),z)*z^2 + 61/6
         *H(R(0,1),z) - 32/3*H(R(0,1),z)*z^-1 - 370/3*H(R(0,1),z)*z + 328/3*H(
         R(0,1),z)*z^2 - 38*H(R(0,1,0),z) + 28*H(R(0,1,0),z)*z - 56*H(R(0,1,0)
         ,z)*z^2 + 42*H(R(0,1,1),z) - 36*H(R(0,1,1),z)*z + 64*H(R(0,1,1),z)*
         z^2 - 301/18*H(R(1),z) - 64/9*H(R(1),z)*z^-1 + 19/3*H(R(1),z)*pi^2 + 
         2291/18*H(R(1),z)*z - 38/3*H(R(1),z)*z*pi^2 - 499/3*H(R(1),z)*z^2 + 
         38/3*H(R(1),z)*z^2*pi^2 + 50/3*H(R(1,0),z) - 16/3*H(R(1,0),z)*z^-1 - 
         298/3*H(R(1,0),z)*z + 398/3*H(R(1,0),z)*z^2 - 30*H(R(1,0,0),z) + 60*
         H(R(1,0,0),z)*z - 60*H(R(1,0,0),z)*z^2 + 32*H(R(1,0,1),z) - 64*H(R(1,
         0,1),z)*z + 64*H(R(1,0,1),z)*z^2 - 53/3*H(R(1,1),z) + 16/3*H(R(1,1),z
         )*z^-1 + 328/3*H(R(1,1),z)*z - 416/3*H(R(1,1),z)*z^2 + 32*H(R(1,1,0),
         z) - 64*H(R(1,1,0),z)*z + 64*H(R(1,1,0),z)*z^2 - 32*H(R(1,1,1),z) + 
         64*H(R(1,1,1),z)*z - 64*H(R(1,1,1),z)*z^2 );

id gG40t  = (  + e^-3 * (  - 2/3*Dd([1-z]) )

       + e^-2 * (  - 1/3 + 4/3*z^-1 - 7/3*z - 8/3*z^2 - 19/9*Dd([1-z]) + 4/3*
         Dn(0,[1-z]) + 2*H(R(0),z) + 2*H(R(0),z)*z )

       + e^-1 * (  - 17/9 + 38/9*z^-1 - 2/3*pi^2 - 59/9*z - 2/3*z*pi^2 - 76/9*
         z^2 - 373/54*Dd([1-z]) + 5/9*Dd([1-z])*pi^2 + 38/9*Dn(0,[1-z]) - 8/3*
         Dn(1,[1-z]) + 5/3*H(R(0),z) - 8/3*H(R(0),z)*z^-1 - 8/3*H(R(0),z)*
         [1-z]^-1 + 17/3*H(R(0),z)*z + 16/3*H(R(0),z)*z^2 - 10*H(R(0,0),z) - 
         10*H(R(0,0),z)*z + 4*H(R(0,1),z) + 4*H(R(0,1),z)*z - 2/3*H(R(1),z) + 
         8/3*H(R(1),z)*z^-1 - 14/3*H(R(1),z)*z - 16/3*H(R(1),z)*z^2 )

       + 229/54 + 346/27*z^-1 - 10/9*z^-1*pi^2 - 4*zeta3 - 1/18*pi^2 - 1919/54
         *z - 4*z*zeta3 + 29/18*z*pi^2 - 809/27*z^2 + 20/9*z^2*pi^2 - 6973/324
         *Dd([1-z]) + 64/9*Dd([1-z])*zeta3 + 95/54*Dd([1-z])*pi^2 + 373/27*Dn(
         0,[1-z]) - 10/9*Dn(0,[1-z])*pi^2 - 76/9*Dn(1,[1-z]) + 8/3*Dn(2,[1-z])
          + 88/9*H(R(0),z) - 76/9*H(R(0),z)*z^-1 - 76/9*H(R(0),z)*[1-z]^-1 + 1/
         3*H(R(0),z)*pi^2 + 232/9*H(R(0),z)*z + 1/3*H(R(0),z)*z*pi^2 + 152/9*
         H(R(0),z)*z^2 - 9*H(R(0,0),z) + 16/3*H(R(0,0),z)*z^-1 + 8*H(R(0,0),z)
         *[1-z]^-1 - 17*H(R(0,0),z)*z - 40/3*H(R(0,0),z)*z^2 + 38*H(R(0,0,0),z
         ) + 38*H(R(0,0,0),z)*z - 20*H(R(0,0,1),z) - 20*H(R(0,0,1),z)*z + 10/3
         *H(R(0,1),z) - 16/3*H(R(0,1),z)*z^-1 - 16/3*H(R(0,1),z)*[1-z]^-1 + 34/
         3*H(R(0,1),z)*z + 32/3*H(R(0,1),z)*z^2 - 8*H(R(0,1,0),z) - 8*H(R(0,1,
         0),z)*z + 8*H(R(0,1,1),z) + 8*H(R(0,1,1),z)*z - 34/9*H(R(1),z) + 76/9
         *H(R(1),z)*z^-1 - 118/9*H(R(1),z)*z - 152/9*H(R(1),z)*z^2 - 4/3*H(R(1
         ,0),z) - 16/3*H(R(1,0),z)*z^-1 - 16/3*H(R(1,0),z)*[1-z]^-1 + 32/3*H(
         R(1,0),z)*z + 8*H(R(1,0),z)*z^2 - 4/3*H(R(1,1),z) + 16/3*H(R(1,1),z)*
         z^-1 - 28/3*H(R(1,1),z)*z - 32/3*H(R(1,1),z)*z^2 );

id qG40t  = (  + e^-3 * (  - 2 + 4*z - 4*z^2 )

       + e^-2 * (  - 7/2 + 12*z - 16*z^2 + 5*H(R(0),z) - 10*H(R(0),z)*z + 8*H(
         R(0),z)*z^2 - 4*H(R(1),z) + 8*H(R(1),z)*z - 8*H(R(1),z)*z^2 )

       + e^-1 * (  - 11/2 + 4/3*pi^2 + 91/2*z - 8/3*z*pi^2 - 67*z^2 + 10/3*z^2
         *pi^2 + 19/2*H(R(0),z) - 22*H(R(0),z)*z + 32*H(R(0),z)*z^2 - 13*H(R(0
         ,0),z) + 26*H(R(0,0),z)*z - 16*H(R(0,0),z)*z^2 + 10*H(R(0,1),z) - 20*
         H(R(0,1),z)*z + 16*H(R(0,1),z)*z^2 - 7*H(R(1),z) + 24*H(R(1),z)*z - 
         32*H(R(1),z)*z^2 + 8*H(R(1,0),z) - 16*H(R(1,0),z)*z + 16*H(R(1,0),z)*
         z^2 - 8*H(R(1,1),z) + 16*H(R(1,1),z)*z - 16*H(R(1,1),z)*z^2 )

       - 97/4 + 70/3*zeta3 + 25/12*pi^2 + 184*z - 92/3*z*zeta3 - 28/3*z*pi^2
          - 485/2*z^2 + 152/3*z^2*zeta3 + 40/3*z^2*pi^2 - 2/3*H(R(-1),z)*pi^2
          - 4/3*H(R(-1),z)*z*pi^2 - 4/3*H(R(-1),z)*z^2*pi^2 - 8*H(R(-1,-1,0),z
         ) - 16*H(R(-1,-1,0),z)*z - 16*H(R(-1,-1,0),z)*z^2 + 8*H(R(-1,0),z) + 
         8*H(R(-1,0),z)*z + 4*H(R(-1,0,0),z) + 8*H(R(-1,0,0),z)*z + 8*H(R(-1,0
         ,0),z)*z^2 + 11*H(R(0),z) - 19/6*H(R(0),z)*pi^2 - 185/2*H(R(0),z)*z
          + 19/3*H(R(0),z)*z*pi^2 + 134*H(R(0),z)*z^2 - 20/3*H(R(0),z)*z^2*
         pi^2 + 8*H(R(0,-1,0),z) + 16*H(R(0,-1,0),z)*z^2 - 53/2*H(R(0,0),z) + 
         30*H(R(0,0),z)*z - 64*H(R(0,0),z)*z^2 + 35*H(R(0,0,0),z) - 70*H(R(0,0
         ,0),z)*z + 32*H(R(0,0,0),z)*z^2 - 26*H(R(0,0,1),z) + 52*H(R(0,0,1),z)
         *z - 32*H(R(0,0,1),z)*z^2 + 19*H(R(0,1),z) - 44*H(R(0,1),z)*z + 64*H(
         R(0,1),z)*z^2 - 24*H(R(0,1,0),z) + 48*H(R(0,1,0),z)*z - 40*H(R(0,1,0)
         ,z)*z^2 + 20*H(R(0,1,1),z) - 40*H(R(0,1,1),z)*z + 32*H(R(0,1,1),z)*
         z^2 - 11*H(R(1),z) + 8/3*H(R(1),z)*pi^2 + 91*H(R(1),z)*z - 16/3*H(R(1
         ),z)*z*pi^2 - 134*H(R(1),z)*z^2 + 16/3*H(R(1),z)*z^2*pi^2 + 16*H(R(1,
         0),z) - 44*H(R(1,0),z)*z + 64*H(R(1,0),z)*z^2 - 12*H(R(1,0,0),z) + 24
         *H(R(1,0,0),z)*z - 24*H(R(1,0,0),z)*z^2 + 16*H(R(1,0,1),z) - 32*H(R(1
         ,0,1),z)*z + 32*H(R(1,0,1),z)*z^2 - 14*H(R(1,1),z) + 48*H(R(1,1),z)*z
          - 64*H(R(1,1),z)*z^2 + 12*H(R(1,1,0),z) - 24*H(R(1,1,0),z)*z + 24*H(
         R(1,1,0),z)*z^2 - 16*H(R(1,1,1),z) + 32*H(R(1,1,1),z)*z - 32*H(R(1,1,
         1),z)*z^2 );

id qH40   = (  + e^-2 * ( 2/3 - 4/3*z + 4/3*z^2 )

       + e^-1 * ( 19/9 - 50/9*z + 50/9*z^2 - 4/3*H(R(0),z) + 8/3*H(R(0),z)*z
          - 8/3*H(R(0),z)*z^2 + 4/3*H(R(1),z) - 8/3*H(R(1),z)*z + 8/3*H(R(1),z
         )*z^2 )

       + 355/54 - 5/9*pi^2 - 505/27*z + 10/9*z*pi^2 + 505/27*z^2 - 10/9*z^2*
         pi^2 - 38/9*H(R(0),z) + 100/9*H(R(0),z)*z - 100/9*H(R(0),z)*z^2 + 8/3
         *H(R(0,0),z) - 16/3*H(R(0,0),z)*z + 16/3*H(R(0,0),z)*z^2 - 8/3*H(R(0,
         1),z) + 16/3*H(R(0,1),z)*z - 16/3*H(R(0,1),z)*z^2 + 38/9*H(R(1),z) - 
         100/9*H(R(1),z)*z + 100/9*H(R(1),z)*z^2 - 8/3*H(R(1,0),z) + 16/3*H(R(
         1,0),z)*z - 16/3*H(R(1,0),z)*z^2 + 8/3*H(R(1,1),z) - 16/3*H(R(1,1),z)
         *z + 16/3*H(R(1,1),z)*z^2 );


